Semi-inducibility of 4-vertex graphs

For a graph $H$ whose edges are coloured blue or red, the $H$-semi-inducibility problem asks for the maximum, over all graphs $G$ of given order $n$, of the number of injections from the vertex set of $H$ into the vertex set of $G$ that send red (resp. blue) edges of $H$ to edges (resp. non-edges) of $G$. We consider all possible 4-vertex non-complete graphs $H$ and essentially resolve all remaining cases except when $H$ is the 3-edge path coloured blue-blue-red in this order (or is equivalent to this case). Some of our proofs are computer-generated, using the flag algebra method of Razborov.

==> anc/certificates/semiind0.txt <==
Text certificate for semiind0 proving the bound 1/4
==================================================

Base structures
(5 vertex graph with () edges and () type)
(5 vertex graph with (01) edges and () type)
(5 vertex graph with (01 04) edges and () type)
(5 vertex graph with (02 14) edges and () type)
(5 vertex graph with (01 03 04) edges and () type)
(5 vertex graph with (01 04 14) edges and () type)
(5 vertex graph with (01 02 14) edges and () type)
(5 vertex graph with (02 03 14) edges and () type)
(5 vertex graph with (01 02 03 04) edges and () type)
(5 vertex graph with (01 03 04 14) edges and () type)
(5 vertex graph with (01 02 03 14) edges and () type)
(5 vertex graph with (03 04 12 14) edges and () type)
(5 vertex graph with (02 04 12 14) edges and () type)
(5 vertex graph with (01 02 12 34) edges and () type)
(5 vertex graph with (01 02 03 04 14) edges and () type)
(5 vertex graph with (01 03 04 12 14) edges and () type)
(5 vertex graph with (01 02 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 14) edges and () type)
(5 vertex graph with (01 03 04 12 34) edges and () type)
(5 vertex graph with (02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 12 34) edges and () type)
(5 vertex graph with (01 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
(5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Slack values
0 	 (5 vertex graph with () edges and () type)
0 	 (5 vertex graph with (01) edges and () type)
0 	 (5 vertex graph with (01 04) edges and () type)
0 	 (5 vertex graph with (02 14) edges and () type)
0 	 (5 vertex graph with (01 03 04) edges and () type)
0 	 (5 vertex graph with (01 04 14) edges and () type)
0 	 (5 vertex graph with (01 02 14) edges and () type)
0 	 (5 vertex graph with (02 03 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04) edges and () type)
0 	 (5 vertex graph with (01 03 04 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 14) edges and () type)
0 	 (5 vertex graph with (03 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 04 12 14) edges and () type)
0 	 (5 vertex graph with (01 02 12 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 14) edges and () type)
0 	 (5 vertex graph with (01 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (01 02 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (01 03 04 12 34) edges and () type)
0 	 (5 vertex graph with (02 03 12 14 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 13 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 34) edges and () type)
0 	 (5 vertex graph with (01 03 04 13 14 34) edges and () type)
0 	 (5 vertex graph with (01 02 04 13 14 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 12 14 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (1 vertex graph with () edges and (0,) type) contributes the following
1/4 scaled square of 
1 	 (3 vertex graph with () edges and (0,) type)
1 	 (3 vertex graph with (01) edges and (0,) type)
-1 	 (3 vertex graph with (01) edges and (2,) type)
1 	 (3 vertex graph with (01 02) edges and (0,) type)
-1 	 (3 vertex graph with (01 02) edges and (1,) type)
-1 	 (3 vertex graph with (01 02 12) edges and (0,) type)


--------------------------------------------------


Type (3 vertex graph with () edges and (0, 1, 2) type) contributes the following
--------------------------------------------------


Type (3 vertex graph with (01) edges and (0, 1, 2) type) contributes the following
--------------------------------------------------


Type (3 vertex graph with (01 02) edges and (0, 1, 2) type) contributes the following
--------------------------------------------------


Type (3 vertex graph with (01 02 12) edges and (0, 1, 2) type) contributes the following

==> anc/certificates/semiind1.txt <==
Text certificate for semiind1 proving the bound 4/27
==================================================

Base structures
(4 vertex graph with () edges and () type)
(4 vertex graph with (01) edges and () type)
(4 vertex graph with (01 03) edges and () type)
(4 vertex graph with (02 13) edges and () type)
(4 vertex graph with (01 02 03) edges and () type)
(4 vertex graph with (01 03 13) edges and () type)
(4 vertex graph with (01 02 13) edges and () type)
(4 vertex graph with (01 02 03 13) edges and () type)
(4 vertex graph with (02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Slack values
0 	 (4 vertex graph with () edges and () type)
0 	 (4 vertex graph with (01) edges and () type)
0 	 (4 vertex graph with (01 03) edges and () type)
0 	 (4 vertex graph with (02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03) edges and () type)
0 	 (4 vertex graph with (01 03 13) edges and () type)
0 	 (4 vertex graph with (01 02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 13) edges and () type)
0 	 (4 vertex graph with (02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (2 vertex graph with () edges and (0, 1) type) contributes the following
16/27 scaled square of 
-1/2 	 (3 vertex graph with () edges and (0, 1) type)
1/4 	 (3 vertex graph with (01) edges and (0, 2) type)
1/4 	 (3 vertex graph with (01) edges and (2, 0) type)
1 	 (3 vertex graph with (01 02) edges and (1, 2) type)


1/3 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 2) type)
-1 	 (3 vertex graph with (01) edges and (2, 0) type)


--------------------------------------------------


Type (2 vertex graph with (01) edges and (0, 1) type) contributes the following
4/27 scaled square of 
-1/2 	 (3 vertex graph with (01) edges and (0, 1) type)
1/4 	 (3 vertex graph with (01 02) edges and (0, 1) type)
1/4 	 (3 vertex graph with (01 02) edges and (1, 0) type)
1 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


1/12 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-1 	 (3 vertex graph with (01 02) edges and (1, 0) type)



==> anc/certificates/semiind10.txt <==
Text certificate for semiind10 proving the bound 1/8
==================================================

Base structures
(5 vertex graph with () edges and () type)
(5 vertex graph with (01) edges and () type)
(5 vertex graph with (01 04) edges and () type)
(5 vertex graph with (02 14) edges and () type)
(5 vertex graph with (01 03 04) edges and () type)
(5 vertex graph with (01 04 14) edges and () type)
(5 vertex graph with (01 02 14) edges and () type)
(5 vertex graph with (02 03 14) edges and () type)
(5 vertex graph with (01 02 03 04) edges and () type)
(5 vertex graph with (01 03 04 14) edges and () type)
(5 vertex graph with (01 02 03 14) edges and () type)
(5 vertex graph with (03 04 12 14) edges and () type)
(5 vertex graph with (02 04 12 14) edges and () type)
(5 vertex graph with (01 02 12 34) edges and () type)
(5 vertex graph with (01 02 03 04 14) edges and () type)
(5 vertex graph with (01 03 04 12 14) edges and () type)
(5 vertex graph with (01 02 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 14) edges and () type)
(5 vertex graph with (01 03 04 12 34) edges and () type)
(5 vertex graph with (02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 12 34) edges and () type)
(5 vertex graph with (01 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
(5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Slack values
0 	 (5 vertex graph with () edges and () type)
184861/5242880 	 (5 vertex graph with (01) edges and () type)
90089/2621440 	 (5 vertex graph with (01 04) edges and () type)
51353/655360 	 (5 vertex graph with (02 14) edges and () type)
75701/5242880 	 (5 vertex graph with (01 03 04) edges and () type)
48691/1048576 	 (5 vertex graph with (01 04 14) edges and () type)
822203/10485760 	 (5 vertex graph with (01 02 14) edges and () type)
199351/3145728 	 (5 vertex graph with (02 03 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04) edges and () type)
48791/524288 	 (5 vertex graph with (01 03 04 14) edges and () type)
676481/31457280 	 (5 vertex graph with (01 02 03 14) edges and () type)
2040449/31457280 	 (5 vertex graph with (03 04 12 14) edges and () type)
117199/5242880 	 (5 vertex graph with (02 04 12 14) edges and () type)
76213/1048576 	 (5 vertex graph with (01 02 12 34) edges and () type)
11479/655360 	 (5 vertex graph with (01 02 03 04 14) edges and () type)
1951717/31457280 	 (5 vertex graph with (01 03 04 12 14) edges and () type)
325751/3932160 	 (5 vertex graph with (01 02 04 12 14) edges and () type)
331393/31457280 	 (5 vertex graph with (02 03 04 12 14) edges and () type)
1920677/31457280 	 (5 vertex graph with (01 03 04 12 34) edges and () type)
83757/1048576 	 (5 vertex graph with (02 03 12 14 34) edges and () type)
374477/10485760 	 (5 vertex graph with (01 02 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 13 14) edges and () type)
34099/655360 	 (5 vertex graph with (01 02 03 04 12 34) edges and () type)
470837/5242880 	 (5 vertex graph with (01 03 04 13 14 34) edges and () type)
437405/6291456 	 (5 vertex graph with (01 02 04 13 14 34) edges and () type)
133387/2621440 	 (5 vertex graph with (01 02 03 12 14 34) edges and () type)
10453/1310720 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
427819/10485760 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
163647/2097152 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
434173/7864320 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
28651/524288 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
1151687/15728640 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
477393/10485760 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
5093/262144 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (1 vertex graph with () edges and (0,) type) contributes the following
1/8 scaled square of 
1 	 (3 vertex graph with () edges and (0,) type)
79271/131072 	 (3 vertex graph with (01) edges and (0,) type)
-21093/32768 	 (3 vertex graph with (01) edges and (2,) type)
1 	 (3 vertex graph with (01 02) edges and (0,) type)
-1 	 (3 vertex graph with (01 02) edges and (1,) type)
-23973/32768 	 (3 vertex graph with (01 02 12) edges and (0,) type)


7110225167/137438953472 scaled square of 
1 	 (3 vertex graph with (01) edges and (0,) type)
-6129278068/7110225167 	 (3 vertex graph with (01) edges and (2,) type)
-1104085364/7110225167 	 (3 vertex graph with (01 02 12) edges and (0,) type)


303322074074749/3727805732356096 scaled square of 
1 	 (3 vertex graph with (01) edges and (2,) type)
-29876278187676/303322074074749 	 (3 vertex graph with (01 02 12) edges and (0,) type)


19523820633262857/1242407215410171904 scaled square of 
1 	 (3 vertex graph with (01 02 12) edges and (0,) type)


--------------------------------------------------


Type (3 vertex graph with () edges and (0, 1, 2) type) contributes the following
136113/524288 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 2, 3) type)
-29266/136113 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
10169/272226 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-2438/136113 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-1646/45371 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-35047/136113 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


45135599845/142724825088 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
-8113360768/45135599845 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-2335873334/9027119969 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
140428770/9027119969 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-3054523814/45135599845 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


23867106665044059/94656213486141440 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-314565270159220/7955702221681353 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-811997547072980/2651900740560451 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-264721570719266/7955702221681353 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


298866431063696681963/1390359735466957733888 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-36510074098643325444/298866431063696681963 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
41382271157374661705/597732862127393363926 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


39564462310427745175818761/156692083409523405993017344 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-7536894502698555897779071/79128924620855490351637522 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


8763730519381481767286633597829/41486345631619083325479333134336 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01) edges and (0, 1, 2) type) contributes the following
134185/524288 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 1, 2) type)
-9603/268370 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-9603/268370 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
229/268370 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-38549/134185 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-17619/134185 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-17619/134185 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-55561/134185 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


130520777691/281406341120 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-80800737929/130520777691 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-3734584793/130520777691 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
394296266/130520777691 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
33547347536/130520777691 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-66450534904/130520777691 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-3580121246/130520777691 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


9787713007408153/34215238747029504 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-3734584793/49720039762 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
197148133/24860019881 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-5554388584029139/9787713007408153 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-922817720079553/9787713007408153 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-94213717/1308422099 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


4376162863289177/13033810103369728 scaled square of 
1 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-934581353499906/4376162863289177 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-458890661481675/8752325726578354 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-458890661481675/8752325726578354 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-1324432618205906/4376162863289177 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


1115167133844702484669/4588739350536312061952 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-69082568791659168861/1115167133844702484669 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-69082568791659168861/1115167133844702484669 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-437437261296590622576/1115167133844702484669 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


383281829086751785577589907686455/920766744399497080280681801580544 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-148798518263265246802955298098061/383281829086751785577589907686455 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-30409655343909623187229145603066/383281829086751785577589907686455 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


35520531247158110452574494158220593529/100475031804117460078451728760558059520 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-38619064323389909892776141/297784567468545029976956069 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


23643907375386046848893318124829/78062437654474268338279171751936 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


--------------------------------------------------


Type (3 vertex graph with (01 02) edges and (0, 1, 2) type) contributes the following
318933/1048576 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 3) type)
-30092/318933 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-30092/318933 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-1200/35437 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-1200/35437 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-19391/106311 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


218527073129/334425489408 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-105420829363/218527073129 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-2135895174/218527073129 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-24091242894/218527073129 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-3906847929/218527073129 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


14360590792872073/28642780529164288 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-2151610462989542/14360590792872073 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-1178331235383112/14360590792872073 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-3906847929/113106243766 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


1860756517978486026763/3764542712806656704512 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-845893226837838724949/1860756517978486026763 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-768254051287682391453/7443026071913944107052 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


2988734398631852500787169/7621658697639878765621248 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-3025444121779863/15986441846653576 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


1980602166578723961049/8381499622898310053888 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01 02 12) edges and (0, 1, 2) type) contributes the following
206619/1048576 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 3) type)
-10312/206619 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-10312/206619 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-10312/206619 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-509/29517 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-509/29517 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-509/29517 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-11402/206619 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


51945327755/216655724544 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-6352842952/51945327755 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
3908889683/51945327755 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-1545680213/51945327755 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-1367368016/51945327755 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-2519888798/51945327755 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-1363696613/51945327755 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


7721960533786467/27234311998013440 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-82053319568032/857995614865163 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-195644745643012/7721960533786467 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-80042982654267/1715991229730326 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-210621572902352/7721960533786467 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-128257030149263/5147973689190978 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


13259442154680606123/56229600615803322368 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-623473748812060369/12479474969111158704 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-808228728410/26838965815679 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-370382301170207399/12479474969111158704 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-1363696613/49501374486 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


922706685836693518313005/13085677945210702349205504 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-65376642179664904245984/922706685836693518313005 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-9477359352406037881717/922706685836693518313005 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-8518482009647023172328/184541337167338703662601 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


144027239441988062039028417077/1935056171615793485317155061760 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-9766927361730341351580746024/144027239441988062039028417077 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-6744650776232936427279318855/144027239441988062039028417077 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


10596262218148094358546429523392141/151023506625122074140636261464932352 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-1104235557545/21981124817987 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


7564373537994652747/391830958931474120704 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)



==> anc/certificates/semiind11.txt <==
Text certificate for semiind11 proving the bound 1/8
==================================================

Base structures
(4 vertex graph with () edges and () type)
(4 vertex graph with (01) edges and () type)
(4 vertex graph with (01 03) edges and () type)
(4 vertex graph with (02 13) edges and () type)
(4 vertex graph with (01 02 03) edges and () type)
(4 vertex graph with (01 03 13) edges and () type)
(4 vertex graph with (01 02 13) edges and () type)
(4 vertex graph with (01 02 03 13) edges and () type)
(4 vertex graph with (02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Slack values
0 	 (4 vertex graph with () edges and () type)
72727/1048576 	 (4 vertex graph with (01) edges and () type)
65273/2097152 	 (4 vertex graph with (01 03) edges and () type)
100319/786432 	 (4 vertex graph with (02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03) edges and () type)
112675/2097152 	 (4 vertex graph with (01 03 13) edges and () type)
244601/6291456 	 (4 vertex graph with (01 02 13) edges and () type)
18381/262144 	 (4 vertex graph with (01 02 03 13) edges and () type)
0 	 (4 vertex graph with (02 03 12 13) edges and () type)
290653/3145728 	 (4 vertex graph with (01 02 03 12 13) edges and () type)
28509/524288 	 (4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (2 vertex graph with () edges and (0, 1) type) contributes the following
1/8 scaled square of 
1 	 (3 vertex graph with () edges and (0, 1) type)
-3741/32768 	 (3 vertex graph with (01) edges and (0, 2) type)
-3741/32768 	 (3 vertex graph with (01) edges and (2, 0) type)
-1 	 (3 vertex graph with (01 02) edges and (1, 2) type)


1848251319/8589934592 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 2) type)
-396398275/616083773 	 (3 vertex graph with (01) edges and (2, 0) type)


20363857079859/161502664589312 scaled square of 
1 	 (3 vertex graph with (01) edges and (2, 0) type)


--------------------------------------------------


Type (2 vertex graph with (01) edges and (0, 1) type) contributes the following
139427/524288 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 1) type)
-38928/139427 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


3/8 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-1 	 (3 vertex graph with (01 02) edges and (1, 0) type)


3647174345/73099902976 scaled square of 
1 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)



==> anc/certificates/semiind12.txt <==
Text certificate for semiind12 proving the bound 1/8
==================================================

Base structures
(5 vertex graph with () edges and () type)
(5 vertex graph with (01) edges and () type)
(5 vertex graph with (01 04) edges and () type)
(5 vertex graph with (02 14) edges and () type)
(5 vertex graph with (01 03 04) edges and () type)
(5 vertex graph with (01 04 14) edges and () type)
(5 vertex graph with (01 02 14) edges and () type)
(5 vertex graph with (02 03 14) edges and () type)
(5 vertex graph with (01 02 03 04) edges and () type)
(5 vertex graph with (01 03 04 14) edges and () type)
(5 vertex graph with (01 02 03 14) edges and () type)
(5 vertex graph with (03 04 12 14) edges and () type)
(5 vertex graph with (02 04 12 14) edges and () type)
(5 vertex graph with (01 02 12 34) edges and () type)
(5 vertex graph with (01 02 03 04 14) edges and () type)
(5 vertex graph with (01 03 04 12 14) edges and () type)
(5 vertex graph with (01 02 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 14) edges and () type)
(5 vertex graph with (01 03 04 12 34) edges and () type)
(5 vertex graph with (02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 12 34) edges and () type)
(5 vertex graph with (01 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
(5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Slack values
0 	 (5 vertex graph with () edges and () type)
327051/10485760 	 (5 vertex graph with (01) edges and () type)
474107/10485760 	 (5 vertex graph with (01 04) edges and () type)
966583/15728640 	 (5 vertex graph with (02 14) edges and () type)
17529/1048576 	 (5 vertex graph with (01 03 04) edges and () type)
124131/10485760 	 (5 vertex graph with (01 04 14) edges and () type)
598957/6291456 	 (5 vertex graph with (01 02 14) edges and () type)
732109/15728640 	 (5 vertex graph with (02 03 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04) edges and () type)
1792747/31457280 	 (5 vertex graph with (01 03 04 14) edges and () type)
12657/262144 	 (5 vertex graph with (01 02 03 14) edges and () type)
655417/7864320 	 (5 vertex graph with (03 04 12 14) edges and () type)
252743/7864320 	 (5 vertex graph with (02 04 12 14) edges and () type)
0 	 (5 vertex graph with (01 02 12 34) edges and () type)
848771/31457280 	 (5 vertex graph with (01 02 03 04 14) edges and () type)
455769/5242880 	 (5 vertex graph with (01 03 04 12 14) edges and () type)
35369/1310720 	 (5 vertex graph with (01 02 04 12 14) edges and () type)
195157/6291456 	 (5 vertex graph with (02 03 04 12 14) edges and () type)
48803/1572864 	 (5 vertex graph with (01 03 04 12 34) edges and () type)
323543/2097152 	 (5 vertex graph with (02 03 12 14 34) edges and () type)
112049/1966080 	 (5 vertex graph with (01 02 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 13 14) edges and () type)
168553/5242880 	 (5 vertex graph with (01 02 03 04 12 34) edges and () type)
0 	 (5 vertex graph with (01 03 04 13 14 34) edges and () type)
1518769/31457280 	 (5 vertex graph with (01 02 04 13 14 34) edges and () type)
174757/2097152 	 (5 vertex graph with (01 02 03 12 14 34) edges and () type)
124127/10485760 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
87709/5242880 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
2993839/31457280 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
61041/1310720 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
1422707/31457280 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
966719/15728640 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
326823/10485760 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (1 vertex graph with () edges and (0,) type) contributes the following
1/8 scaled square of 
1 	 (3 vertex graph with () edges and (0,) type)
119655/131072 	 (3 vertex graph with (01) edges and (0,) type)
-119655/131072 	 (3 vertex graph with (01) edges and (2,) type)
1 	 (3 vertex graph with (01 02) edges and (0,) type)
-1 	 (3 vertex graph with (01 02) edges and (1,) type)
-119655/131072 	 (3 vertex graph with (01 02 12) edges and (0,) type)


2862550159/137438953472 scaled square of 
1 	 (3 vertex graph with (01) edges and (0,) type)
-1 	 (3 vertex graph with (01) edges and (2,) type)
-1 	 (3 vertex graph with (01 02 12) edges and (0,) type)


--------------------------------------------------


Type (3 vertex graph with () edges and (0, 1, 2) type) contributes the following
108005/1048576 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 2, 3) type)
-10187/108005 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
-2847/108005 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-8289/108005 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-7117/108005 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-23654/108005 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


6185131253/56625725440 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
-572725037/6185131253 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-2751515513/12370262506 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-356215252/6185131253 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-164661929/1767180358 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


165603661501743/1621395047186432 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-17843037923899/220804882002324 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-18429216348877/73601627334108 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-304874231795/3806980724178 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


18371180087146054861/77176899983489630208 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-1754840973598021917/18371180087146054861 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
1010755195463326520/18371180087146054861 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


10467607150864269033756417/38527157062118523243855872 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-275838004303480661753923/3489202383621423011252139 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


143672732760786496941148149809/609782313101369542574453817344 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01) edges and (0, 1, 2) type) contributes the following
220071/1048576 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 1, 2) type)
-6170/73357 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-6170/73357 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-22660/220071 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-22660/220071 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-98557/220071 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


6790568331/19230097408 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-1097768320/2263522777 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
432005615/27162273324 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-2489563333/9054091108 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-1252391221/27162273324 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


160248104922591/593368914853888 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-223991000843539/640992419690364 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-98436914315725/640992419690364 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-1252391221/13989053484 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


236222448612630224089/336064633734621560832 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-80309198046051522329/236222448612630224089 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-17108030703951858544/236222448612630224089 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


7218027724725237543124355/11610805794208000774422528 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-23335412125379/212666204587660 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


114332111118688788871/334495017212565258240 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


--------------------------------------------------


Type (3 vertex graph with (01 02) edges and (0, 1, 2) type) contributes the following
6519/16384 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 3) type)
-34817/417216 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-34817/417216 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-1087/52152 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-1087/52152 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-49489/208608 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


321606153215/437482684416 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-99052713217/321606153215 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
2978635208/321606153215 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-41977223224/321606153215 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-12889801186/321606153215 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


28048743873107937/42153561714196480 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-3956311414435783/28048743873107937 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-958739131102721/28048743873107937 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-6444900593/111276719999 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


626846004291729559517/1838202478468001759232 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-632293370793507874111/1253692008583459119034 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-732345999777206445771/10029536068667672952272 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


41782575039313305482429955/164323918949051153650024448 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-2905408567608917/19722010379625768 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


1829674168827958976293/10340013377913234653184 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01 02 12) edges and (0, 1, 2) type) contributes the following
128105/524288 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-19627/256210 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
1878/25621 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-4643/128105 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-5889/256210 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-23801/256210 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


75098602441/268655656960 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-4660038610/75098602441 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-1691077012/75098602441 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-7083982983/75098602441 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-1975962917/75098602441 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


2381609596313745/9843324019146752 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-117804224805871/1270191784700664 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-756271553/26748763524 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-40152564295699/1270191784700664 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


44601313935934090843/443964206944761151488 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-5036864722209744698/44601313935934090843 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-1923542904918177833/44601313935934090843 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


620801559555649164938285/5845983420210753154973696 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-553474080725783646202921/4966412476445193319506280 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


515328124280222695152940881813/5207660928900995030194617057280 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)



==> anc/certificates/semiind13.txt <==
Text certificate for semiind13 proving the bound 1/8
==================================================

Base structures
(5 vertex graph with () edges and () type)
(5 vertex graph with (01) edges and () type)
(5 vertex graph with (01 04) edges and () type)
(5 vertex graph with (02 14) edges and () type)
(5 vertex graph with (01 03 04) edges and () type)
(5 vertex graph with (01 04 14) edges and () type)
(5 vertex graph with (01 02 14) edges and () type)
(5 vertex graph with (02 03 14) edges and () type)
(5 vertex graph with (01 02 03 04) edges and () type)
(5 vertex graph with (01 03 04 14) edges and () type)
(5 vertex graph with (01 02 03 14) edges and () type)
(5 vertex graph with (03 04 12 14) edges and () type)
(5 vertex graph with (02 04 12 14) edges and () type)
(5 vertex graph with (01 02 12 34) edges and () type)
(5 vertex graph with (01 02 03 04 14) edges and () type)
(5 vertex graph with (01 03 04 12 14) edges and () type)
(5 vertex graph with (01 02 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 14) edges and () type)
(5 vertex graph with (01 03 04 12 34) edges and () type)
(5 vertex graph with (02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 12 34) edges and () type)
(5 vertex graph with (01 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
(5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Slack values
0 	 (5 vertex graph with () edges and () type)
778111/10485760 	 (5 vertex graph with (01) edges and () type)
68410739/794296320 	 (5 vertex graph with (01 04) edges and () type)
88450429/1588592640 	 (5 vertex graph with (02 14) edges and () type)
1401193/31457280 	 (5 vertex graph with (01 03 04) edges and () type)
4024019/132382720 	 (5 vertex graph with (01 04 14) edges and () type)
124950167/1191444480 	 (5 vertex graph with (01 02 14) edges and () type)
39393107/1588592640 	 (5 vertex graph with (02 03 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04) edges and () type)
5232319/74465280 	 (5 vertex graph with (01 03 04 14) edges and () type)
65346503/1270874112 	 (5 vertex graph with (01 02 03 14) edges and () type)
1693964419/38126223360 	 (5 vertex graph with (03 04 12 14) edges and () type)
40237405/953155584 	 (5 vertex graph with (02 04 12 14) edges and () type)
0 	 (5 vertex graph with (01 02 12 34) edges and () type)
5518541/188743680 	 (5 vertex graph with (01 02 03 04 14) edges and () type)
995264081/12708741120 	 (5 vertex graph with (01 03 04 12 14) edges and () type)
30082959/1059061760 	 (5 vertex graph with (01 02 04 12 14) edges and () type)
119077/4718592 	 (5 vertex graph with (02 03 04 12 14) edges and () type)
6965251/264765440 	 (5 vertex graph with (01 03 04 12 34) edges and () type)
185246665/2541748224 	 (5 vertex graph with (02 03 12 14 34) edges and () type)
67713715/953155584 	 (5 vertex graph with (01 02 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 13 14) edges and () type)
216791893/4765777920 	 (5 vertex graph with (01 02 03 04 12 34) edges and () type)
0 	 (5 vertex graph with (01 03 04 13 14 34) edges and () type)
104032955/1906311168 	 (5 vertex graph with (01 02 04 13 14 34) edges and () type)
1800434569/38126223360 	 (5 vertex graph with (01 02 03 12 14 34) edges and () type)
617447/20971520 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
45656487/1059061760 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
412303055/3812622336 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
17281/737280 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
178405561/2118123520 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
173665771/3177185280 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
7431217/105906176 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
0 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (1 vertex graph with () edges and (0,) type) contributes the following
33287/524288 scaled square of 
1 	 (3 vertex graph with () edges and (0,) type)
3718/33287 	 (3 vertex graph with (01) edges and (0,) type)
-16059/33287 	 (3 vertex graph with (01) edges and (2,) type)
-67118/99861 	 (3 vertex graph with (01 02) edges and (0,) type)
-32743/199722 	 (3 vertex graph with (01 02) edges and (1,) type)
8623/33287 	 (3 vertex graph with (01 02 12) edges and (0,) type)


772899545539/1762649440256 scaled square of 
-619380953677/1545799091078 	 (3 vertex graph with (01) edges and (0,) type)
1 	 (3 vertex graph with (01) edges and (2,) type)
-384844912266/772899545539 	 (3 vertex graph with (01 02) edges and (0,) type)
192422456133/772899545539 	 (3 vertex graph with (01 02) edges and (1,) type)
-153518591862/772899545539 	 (3 vertex graph with (01 02 12) edges and (0,) type)


2125127981717891289/163709670600346697728 scaled square of 
1 	 (3 vertex graph with (01) edges and (0,) type)
8302017387905867636/6375383945153673867 	 (3 vertex graph with (01 02) edges and (0,) type)
-4151008693952933818/6375383945153673867 	 (3 vertex graph with (01 02) edges and (1,) type)
-2 	 (3 vertex graph with (01 02 12) edges and (0,) type)


7435272996144720155421571/40110447574040752372580352 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0,) type)
-1/2 	 (3 vertex graph with (01 02) edges and (1,) type)


--------------------------------------------------


Type (3 vertex graph with () edges and (0, 1, 2) type) contributes the following
32249/524288 scaled square of 
1 	 (4 vertex graph with () edges and (0, 1, 2) type)
916/32249 	 (4 vertex graph with (01) edges and (0, 2, 3) type)
916/32249 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
916/32249 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-3253/32249 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-3253/32249 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-3253/32249 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)
-1 	 (4 vertex graph with (01 02 03) edges and (1, 2, 3) type)


7241028051/33815527424 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 2, 3) type)
-588447891/2413676017 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
246704462/2413676017 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-98479886/2413676017 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-502510487/7241028051 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-2185553548/7241028051 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


181219545216005/632730685800448 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
-36559283854433/181219545216005 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-248212017313033/724878180864020 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
52038603556193/724878180864020 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-20391728007979/181219545216005 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


10030837318389151803/47505616461104414720 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-154696696052473039/13374449757852202404 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-5820109130758307971/13374449757852202404 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-444759570811927363/13374449757852202404 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


16278129226747604767585/73042328277550161395712 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-87406370658016747673821/520900135255923352562720 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
177594262864091207590531/1041800270511846705125440 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


955972688307394173821899329751/3277220281356690512020840120320 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-201569786092722131162665100201/1911945376614788347643798659502 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


853543929835388445208446230335353645/4009640070458456612837887646371938304 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01) edges and (0, 1, 2) type) contributes the following
225315/1048576 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 1, 2) type)
-3127/45063 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-3127/45063 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
3181/15021 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-3181/15021 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-2377/45063 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-2377/45063 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-16427/75105 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


15857490803/23625990144 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-9143461597/15857490803 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-892110999/31714981606 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
892110999/31714981606 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
7334691775/31714981606 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-11856378161/31714981606 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-128129754/15857490803 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


116404481359025/259809129316352 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-892110999/13428058412 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
892110999/13428058412 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-83874197702663/232808962718050 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
2739729992694/116404481359025 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-64064877/3357014603 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


156098438264256699/711057158759776256 scaled square of 
1 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-5012931427696337/156098438264256699 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-5012931427696337/156098438264256699 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-24177147474956042/156098438264256699 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


752966895688793217706136839/1418910327586973558459596800 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-362911917631127982713067089/752966895688793217706136839 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-65730274792005452894851975/1505933791377586435412273678 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


5025830601910412617428946688265/12336609618965188078897345970176 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-19542370551886204861/231935708193261573220 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


301408076208320805913057/1520013857215359046254592 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


--------------------------------------------------


Type (3 vertex graph with (01 02) edges and (0, 1, 2) type) contributes the following
125169/524288 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 3) type)
17816/41723 	 (4 vertex graph with (01 02 03) edges and (0, 1, 2) type)
-13606/125169 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-13606/125169 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
7055/250338 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
7055/250338 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-17816/41723 	 (4 vertex graph with (02 03 12 13) edges and (0, 2, 3) type)
-23015/83446 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


105353210189/262498418688 scaled square of 
1 	 (4 vertex graph with (01 02 03) edges and (0, 1, 2) type)
-1434260010/105353210189 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-1434260010/105353210189 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
14560526208/105353210189 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
14560526208/105353210189 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-1 	 (4 vertex graph with (02 03 12 13) edges and (0, 2, 3) type)
-19325423520/105353210189 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


200978219722551295/331412543181422592 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-20396779950750445/40195643944510259 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
39054133600331639/200978219722551295 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-13903228442999933/40195643944510259 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-3788674358645187/200978219722551295 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


296537485466537614185/658565430386856083456 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-52671166515665240947/158153325582153394232 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
20025307764358013047/790766627910766971160 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-3788674358645187/98994319968799070 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


106164930077747056101057989/207294726907040096887767040 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-53283308644528992712468495/106164930077747056101057989 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-372282696465080815997037/9651357279795186918277999 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


53314600671642583028842079683953/139152497151504621372778727342080 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-2050630776723029031531/26480531513879851471502 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


328577799328328608000047829/1735428113293629946036355072 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01 02 12) edges and (0, 1, 2) type) contributes the following
1363955/26476544 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 3) type)
677407/5455820 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
677407/5455820 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
677407/5455820 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-47773/1363955 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-47773/1363955 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-47773/1363955 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-1 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


1509664914051/5720841912320 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-285692684989/1509664914051 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
380779374571/1509664914051 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-79780610412/503221638017 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
159838694884/1509664914051 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-450984000676/1509664914051 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


293596317966266261/791499198457970688 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-29556908110906973/293596317966266261 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
15847724006481237/293596317966266261 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-113438384272954838/293596317966266261 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
10306428688434593/293596317966266261 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


37457231011632429682815/153929026353897805447168 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-3399966484353851586359/12485743670544143227605 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
3205906946100614/120685344351219765 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-1059153545317593024419/12485743670544143227605 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


104185647296602660661777131/545510464795187313709547520 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-227252352950747320703999341/833485178372821285294217048 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
13598562543848329402628207/208371294593205321323554262 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


210913070871642580079438649217561/873972554397459452048668935323648 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-42540576981362420430242384305972/210913070871642580079438649217561 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)


4985916719968789713923295787321205367/27644798025287936256172182630244155392 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)



==> anc/certificates/semiind14.txt <==
Text certificate for semiind14 proving the bound 1/8
==================================================

Base structures
(5 vertex graph with () edges and () type)
(5 vertex graph with (01) edges and () type)
(5 vertex graph with (01 04) edges and () type)
(5 vertex graph with (02 14) edges and () type)
(5 vertex graph with (01 03 04) edges and () type)
(5 vertex graph with (01 04 14) edges and () type)
(5 vertex graph with (01 02 14) edges and () type)
(5 vertex graph with (02 03 14) edges and () type)
(5 vertex graph with (01 02 03 04) edges and () type)
(5 vertex graph with (01 03 04 14) edges and () type)
(5 vertex graph with (01 02 03 14) edges and () type)
(5 vertex graph with (03 04 12 14) edges and () type)
(5 vertex graph with (02 04 12 14) edges and () type)
(5 vertex graph with (01 02 12 34) edges and () type)
(5 vertex graph with (01 02 03 04 14) edges and () type)
(5 vertex graph with (01 03 04 12 14) edges and () type)
(5 vertex graph with (01 02 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 14) edges and () type)
(5 vertex graph with (01 03 04 12 34) edges and () type)
(5 vertex graph with (02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 12 34) edges and () type)
(5 vertex graph with (01 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
(5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Slack values
0 	 (5 vertex graph with () edges and () type)
11121/327680 	 (5 vertex graph with (01) edges and () type)
394673/6291456 	 (5 vertex graph with (01 04) edges and () type)
595423/7864320 	 (5 vertex graph with (02 14) edges and () type)
503001/10485760 	 (5 vertex graph with (01 03 04) edges and () type)
43721/1048576 	 (5 vertex graph with (01 04 14) edges and () type)
1954073/15728640 	 (5 vertex graph with (01 02 14) edges and () type)
188749/2097152 	 (5 vertex graph with (02 03 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04) edges and () type)
1859443/15728640 	 (5 vertex graph with (01 03 04 14) edges and () type)
772991/10485760 	 (5 vertex graph with (01 02 03 14) edges and () type)
1232209/10485760 	 (5 vertex graph with (03 04 12 14) edges and () type)
41947/786432 	 (5 vertex graph with (02 04 12 14) edges and () type)
74469/1048576 	 (5 vertex graph with (01 02 12 34) edges and () type)
143747/7864320 	 (5 vertex graph with (01 02 03 04 14) edges and () type)
3707629/31457280 	 (5 vertex graph with (01 03 04 12 14) edges and () type)
1522817/15728640 	 (5 vertex graph with (01 02 04 12 14) edges and () type)
184609/3932160 	 (5 vertex graph with (02 03 04 12 14) edges and () type)
946253/10485760 	 (5 vertex graph with (01 03 04 12 34) edges and () type)
455945/3145728 	 (5 vertex graph with (02 03 12 14 34) edges and () type)
832397/15728640 	 (5 vertex graph with (01 02 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 13 14) edges and () type)
279/5120 	 (5 vertex graph with (01 02 03 04 12 34) edges and () type)
45543/524288 	 (5 vertex graph with (01 03 04 13 14 34) edges and () type)
786361/7864320 	 (5 vertex graph with (01 02 04 13 14 34) edges and () type)
648547/7864320 	 (5 vertex graph with (01 02 03 12 14 34) edges and () type)
16725/2097152 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
433819/10485760 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
3087997/31457280 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
878273/15728640 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
594801/10485760 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
12067/163840 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
96015/2097152 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
20393/1048576 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (1 vertex graph with () edges and (0,) type) contributes the following
1/8 scaled square of 
1 	 (3 vertex graph with () edges and (0,) type)
41069/65536 	 (3 vertex graph with (01) edges and (0,) type)
-74043/131072 	 (3 vertex graph with (01) edges and (2,) type)
1 	 (3 vertex graph with (01 02) edges and (0,) type)
-1 	 (3 vertex graph with (01 02) edges and (1,) type)
-95549/131072 	 (3 vertex graph with (01 02 12) edges and (0,) type)


2049184151/34359738368 scaled square of 
1 	 (3 vertex graph with (01) edges and (0,) type)
-3236559329/4098368302 	 (3 vertex graph with (01) edges and (2,) type)
-89727745/585481186 	 (3 vertex graph with (01 02 12) edges and (0,) type)


1026934901005151/8594901281275904 scaled square of 
1 	 (3 vertex graph with (01) edges and (2,) type)
-90004877721213/1026934901005151 	 (3 vertex graph with (01 02 12) edges and (0,) type)


17603125158618339357/1076819290756377214976 scaled square of 
1 	 (3 vertex graph with (01 02 12) edges and (0,) type)


--------------------------------------------------


Type (3 vertex graph with () edges and (0, 1, 2) type) contributes the following
67679/262144 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 2, 3) type)
-61189/270716 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
12347/270716 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-13115/270716 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-12923/270716 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-53435/270716 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


89821311631/283866300416 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
-16180221661/89821311631 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-17636968195/89821311631 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-1387674227/89821311631 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-7352843643/89821311631 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


11710738373249133/47092235832393728 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-458409246581801/7807158915499422 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-1936516795546097/7807158915499422 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-401518518710621/7807158915499422 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


986653572655387750643/2728799822326240641024 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-110459060511821534437/986653572655387750643 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
182887148626508683733/986653572655387750643 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


240070479421105055976329779/517290628300347933009117184 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-16826938045292774754692089/240070479421105055976329779 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


87205207830706163390981141280645/251732143029464655175435974344704 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01) edges and (0, 1, 2) type) contributes the following
125047/524288 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 1, 2) type)
-10151/125047 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-10151/125047 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
1431/125047 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-88021/250094 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-10575/250094 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-10575/250094 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-94347/250094 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


78230020289/131121283072 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-36285771465/78230020289 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-2651955518/78230020289 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-884622834/78230020289 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-585901694/78230020289 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-14599168702/78230020289 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-1592830110/78230020289 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


2400736754783773/5126882609659904 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-1325977759/20972124412 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-442311417/20972124412 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-2325831804700301/9602947019135092 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-1150721729647117/9602947019135092 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-796415055/20972124412 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


1814337845107085/5497716581859328 scaled square of 
1 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-390313637154121/1814337845107085 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-101042608314723/1814337845107085 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-101042608314723/1814337845107085 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-464364995133053/1814337845107085 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


893160290673023255461/3804942240542013521920 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-78154032407399615787/893160290673023255461 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-78154032407399615787/893160290673023255461 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-304152994745389162687/893160290673023255461 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


75469371497905906885760789056063/107209047056465603190139846918144 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-24868033657772590245484317702175/75469371497905906885760789056063 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-7476737761580912639480179416903/150938742995811813771521578112126 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


193978401842052786340226373755185521/309122545655422594604076191973634048 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-5442880337300735065390511/73673047137322079767566912 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


1878799084594641933292290712371/6437649089588719759529686859776 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


--------------------------------------------------


Type (3 vertex graph with (01 02) edges and (0, 1, 2) type) contributes the following
368639/1048576 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 3) type)
-27513/368639 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-27513/368639 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-6905/368639 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-6905/368639 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-48072/368639 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


291921757047/386546008064 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-10030724739/32435750783 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-1077083005/97307252349 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-25145363009/291921757047 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-8746257118/291921757047 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


2903640963993801/4251418726629376 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-575102266269047/5807281927987602 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-80709990572047/1935760642662534 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-4373128559/100822617198 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


48812032470878456767/95146507108148871168 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-346833232865636312931/780992519534055308272 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-139729776237979275551/1561985039068110616544 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


1517716643338592822130860407/3685185054733237105169793024 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-346558041032407/2153605279200874 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


271396654641284565515/1129109404621667827712 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01 02 12) edges and (0, 1, 2) type) contributes the following
96181/524288 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 3) type)
-6297/192362 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-6297/192362 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-6297/192362 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-2449/192362 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-2449/192362 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-2449/192362 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-5443/96181 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


48878389115/201706176512 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-2835826241/48878389115 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
6237889299/48878389115 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-1090147847/48878389115 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-851618967/48878389115 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-2338000141/48878389115 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-1409312282/48878389115 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


7341792066237481/25626352872325120 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-314305965594994/7341792066237481 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-116231982194593/7341792066237481 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-667240055044551/14683584132474962 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-250859969214553/14683584132474962 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-189438347634158/7341792066237481 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


114443317039628140641/481151684852939554816 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-4067536829801252851/87194908220669059536 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-14026060020323/786716244299304 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-1515822691416460327/87194908220669059536 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-1409312282/52280452173 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


2137710886569031539558185/30476829360798759924006912 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-146559045993006870209662/2137710886569031539558185 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-15252344925656756534587/2137710886569031539558185 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-92494608888056219250912/2137710886569031539558185 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


332291699835735696085201391351/4483104661190017631247526789120 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-21712476820366901200684358969/332291699835735696085201391351 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-14538646234183817239511837244/332291699835735696085201391351 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


24328343471151274607615018770517067/348433101446956393258236134137266176 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-759699377342/16228941714351 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


107097783606728549/5672426262355771392 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)



==> anc/certificates/semiind15.txt <==
Text certificate for semiind15 proving the bound 1/27
==================================================

Base structures
(4 vertex graph with () edges and () type)
(4 vertex graph with (01) edges and () type)
(4 vertex graph with (01 03) edges and () type)
(4 vertex graph with (02 13) edges and () type)
(4 vertex graph with (01 02 03) edges and () type)
(4 vertex graph with (01 03 13) edges and () type)
(4 vertex graph with (01 02 13) edges and () type)
(4 vertex graph with (01 02 03 13) edges and () type)
(4 vertex graph with (02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Slack values
0 	 (4 vertex graph with () edges and () type)
0 	 (4 vertex graph with (01) edges and () type)
0 	 (4 vertex graph with (01 03) edges and () type)
0 	 (4 vertex graph with (02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03) edges and () type)
168775/56623104 	 (4 vertex graph with (01 03 13) edges and () type)
0 	 (4 vertex graph with (01 02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 13) edges and () type)
0 	 (4 vertex graph with (02 03 12 13) edges and () type)
367721/169869312 	 (4 vertex graph with (01 02 03 12 13) edges and () type)
705271/28311552 	 (4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (2 vertex graph with () edges and (0, 1) type) contributes the following
4/27 scaled square of 
-1/2 	 (3 vertex graph with () edges and (0, 1) type)
1/4 	 (3 vertex graph with (01) edges and (0, 2) type)
1/4 	 (3 vertex graph with (01) edges and (2, 0) type)
1 	 (3 vertex graph with (01 02) edges and (1, 2) type)


1/12 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 2) type)
-1 	 (3 vertex graph with (01) edges and (2, 0) type)


--------------------------------------------------


Type (2 vertex graph with (01) edges and (0, 1) type) contributes the following
7/27 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 1) type)
-1/2 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-1/2 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-99009/1048576 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


1/12 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-1 	 (3 vertex graph with (01 02) edges and (1, 0) type)


10791181819/1099511627776 scaled square of 
1 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)



==> anc/certificates/semiind16.txt <==
Text certificate for semiind16 proving the bound 1/8
==================================================

Base structures
(5 vertex graph with () edges and () type)
(5 vertex graph with (01) edges and () type)
(5 vertex graph with (01 04) edges and () type)
(5 vertex graph with (02 14) edges and () type)
(5 vertex graph with (01 03 04) edges and () type)
(5 vertex graph with (01 04 14) edges and () type)
(5 vertex graph with (01 02 14) edges and () type)
(5 vertex graph with (02 03 14) edges and () type)
(5 vertex graph with (01 02 03 04) edges and () type)
(5 vertex graph with (01 03 04 14) edges and () type)
(5 vertex graph with (01 02 03 14) edges and () type)
(5 vertex graph with (03 04 12 14) edges and () type)
(5 vertex graph with (02 04 12 14) edges and () type)
(5 vertex graph with (01 02 12 34) edges and () type)
(5 vertex graph with (01 02 03 04 14) edges and () type)
(5 vertex graph with (01 03 04 12 14) edges and () type)
(5 vertex graph with (01 02 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 14) edges and () type)
(5 vertex graph with (01 03 04 12 34) edges and () type)
(5 vertex graph with (02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 12 34) edges and () type)
(5 vertex graph with (01 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
(5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Slack values
0 	 (5 vertex graph with () edges and () type)
242183/5242880 	 (5 vertex graph with (01) edges and () type)
1394819/31457280 	 (5 vertex graph with (01 04) edges and () type)
342127/3932160 	 (5 vertex graph with (02 14) edges and () type)
97671/5242880 	 (5 vertex graph with (01 03 04) edges and () type)
550141/10485760 	 (5 vertex graph with (01 04 14) edges and () type)
3121693/31457280 	 (5 vertex graph with (01 02 14) edges and () type)
206167/3145728 	 (5 vertex graph with (02 03 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04) edges and () type)
3424619/31457280 	 (5 vertex graph with (01 03 04 14) edges and () type)
108019/1966080 	 (5 vertex graph with (01 02 03 14) edges and () type)
2736889/31457280 	 (5 vertex graph with (03 04 12 14) edges and () type)
62049/2621440 	 (5 vertex graph with (02 04 12 14) edges and () type)
381871/5242880 	 (5 vertex graph with (01 02 12 34) edges and () type)
80073/2621440 	 (5 vertex graph with (01 02 03 04 14) edges and () type)
1185793/10485760 	 (5 vertex graph with (01 03 04 12 14) edges and () type)
624373/7864320 	 (5 vertex graph with (01 02 04 12 14) edges and () type)
975613/31457280 	 (5 vertex graph with (02 03 04 12 14) edges and () type)
1620473/15728640 	 (5 vertex graph with (01 03 04 12 34) edges and () type)
444121/3145728 	 (5 vertex graph with (02 03 12 14 34) edges and () type)
124189/2097152 	 (5 vertex graph with (01 02 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 13 14) edges and () type)
102083/1310720 	 (5 vertex graph with (01 02 03 04 12 34) edges and () type)
22251/262144 	 (5 vertex graph with (01 03 04 13 14 34) edges and () type)
73273/655360 	 (5 vertex graph with (01 02 04 13 14 34) edges and () type)
897079/7864320 	 (5 vertex graph with (01 02 03 12 14 34) edges and () type)
20301/2621440 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
377701/5242880 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
3829543/31457280 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
501071/5242880 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
1391111/15728640 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
73297/983040 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
245487/5242880 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
10491/524288 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (1 vertex graph with () edges and (0,) type) contributes the following
1/8 scaled square of 
1 	 (3 vertex graph with () edges and (0,) type)
29889/65536 	 (3 vertex graph with (01) edges and (0,) type)
-24121/32768 	 (3 vertex graph with (01) edges and (2,) type)
1 	 (3 vertex graph with (01 02) edges and (0,) type)
-1 	 (3 vertex graph with (01 02) edges and (1,) type)
-94441/131072 	 (3 vertex graph with (01 02 12) edges and (0,) type)


1901856383/34359738368 scaled square of 
1 	 (3 vertex graph with (01) edges and (0,) type)
-169380354/271693769 	 (3 vertex graph with (01) edges and (2,) type)
-78028081/543387538 	 (3 vertex graph with (01 02 12) edges and (0,) type)


11340096475553/142445782761472 scaled square of 
1 	 (3 vertex graph with (01) edges and (2,) type)
-2880600197945/45360385902212 	 (3 vertex graph with (01 02 12) edges and (0,) type)


1676812773113216373/95127624015595700224 scaled square of 
1 	 (3 vertex graph with (01 02 12) edges and (0,) type)


--------------------------------------------------


Type (3 vertex graph with () edges and (0, 1, 2) type) contributes the following
70449/262144 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 2, 3) type)
-10447/46966 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
1923/23483 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-754/23483 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-4213/93932 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-14715/93932 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


8325032821/24623710208 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
-1372605586/8325032821 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-1280072762/8325032821 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-6380947/406099162 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-957848265/16650065642 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


1128754170414585/4364714807656448 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-1337620285579/28942414626015 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-5370439485064/28942414626015 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-105368829059/2631128602365 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


274116761345437073/1264513389953679360 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-83406403455449953/1096467045381748292 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
32936210625054473/274116761345437073 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


148256931376026761428669/574864514289106048516096 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-8248682657488783565350/148256931376026761428669 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


33064339766580175970535580245/155458660074548637391828025344 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01) edges and (0, 1, 2) type) contributes the following
127961/524288 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 1, 2) type)
-7766/127961 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-7766/127961 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-12162/127961 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-72541/255922 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-15728/127961 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-15728/127961 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-48781/255922 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


34805606797/67088416768 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-23732967795/34805606797 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-1036754896/34805606797 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-876985817/69611213594 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
3314121046/34805606797 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-8248178992/34805606797 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-895667725/69611213594 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


9893402948287/35640941360128 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-518377448/5536319501 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-51587401/1302663412 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-814423717903807/2532711154761472 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-314172960432449/2532711154761472 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-895667725/22145278004 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


1661043457335953/5805251757080576 scaled square of 
1 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-388539192603036/1661043457335953 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-125688072810300/1661043457335953 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-125688072810300/1661043457335953 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-277702522914915/1661043457335953 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


367232543107456831767/1741730304319504252928 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-3434960226193547060/40803615900828536863 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-3434960226193547060/40803615900828536863 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-67171657799503169194/367232543107456831767 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


2767714773550984323313207500601/4893314062321931364804941840384 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-682713927841719765331102896185/2767714773550984323313207500601 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-93466347426278666483200873408/2767714773550984323313207500601 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


192701958668070023153174156624164683/362769910798874617225308733518774272 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-817242125649470712814781/18230631345387385964449012 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


25082829645995012384641561553141/86022911221294156312761392431104 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


--------------------------------------------------


Type (3 vertex graph with (01 02) edges and (0, 1, 2) type) contributes the following
308235/1048576 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 3) type)
-32141/308235 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-32141/308235 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-1931/61647 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-1931/61647 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-41738/308235 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


106041704617/161603911680 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-31614505208/106041704617 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-4883947930/106041704617 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-6323097145/106041704617 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-2855243143/212083409234 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


33238815120062355/55596393230237696 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-2676255444655123/33238815120062355 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-2328754850614502/33238815120062355 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-2855243143/148854398818 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


10016067453641053454123/17426711901667251978240 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-3639042318020030498213/10016067453641053454123 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-746231478213576034620/10016067453641053454123 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


81868684556940313514106141/164103249160455019792351232 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-278489264401966/2379868835529963 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


202184407935005564129/831824448028222160896 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01 02 12) edges and (0, 1, 2) type) contributes the following
206317/1048576 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 3) type)
-11394/206317 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-11394/206317 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-11394/206317 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-3388/206317 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-3388/206317 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-3388/206317 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-9850/206317 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


34915516781/108169527296 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-5723696057/69831033562 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
12650483329/69831033562 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-1305595569/69831033562 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-51113733/3036131894 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-1073993940/34915516781 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-618329275/34915516781 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


29695567932658131/73223145848307712 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-528772212833831/9898522644219377 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-144708228464241/9898522644219377 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-267875323066193/9898522644219377 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-21785454113974/1414074663459911 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-150957672539950/9898522644219377 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


1614168863982917738415/5189676640092488728576 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-15832375753971447236/538056287994305912805 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-94299743680031/5824191550331835 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-7905651053969819801/538056287994305912805 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-618329275/38378910417 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


12973932362032163477348399/188064303413305772275138560 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-857803787888038730788618/12973932362032163477348399 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-25301057257453177366531/12973932362032163477348399 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-536306094056754675701145/12973932362032163477348399 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


497312079688119534397509139477/6802077050225118925212037414912 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-31086315452999836209304130902/497312079688119534397509139477 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-41360232492994231196024182839/994624159376239068795018278954 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


279885510848206789071832632791025/4073980556805075225784394870595584 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-12751357060071/287474747216350 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


5999057921390903029/301439120537131417600 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)



==> anc/certificates/semiind17.txt <==
Text certificate for semiind17 proving the bound 1/8
==================================================

Base structures
(5 vertex graph with () edges and () type)
(5 vertex graph with (01) edges and () type)
(5 vertex graph with (01 04) edges and () type)
(5 vertex graph with (02 14) edges and () type)
(5 vertex graph with (01 03 04) edges and () type)
(5 vertex graph with (01 04 14) edges and () type)
(5 vertex graph with (01 02 14) edges and () type)
(5 vertex graph with (02 03 14) edges and () type)
(5 vertex graph with (01 02 03 04) edges and () type)
(5 vertex graph with (01 03 04 14) edges and () type)
(5 vertex graph with (01 02 03 14) edges and () type)
(5 vertex graph with (03 04 12 14) edges and () type)
(5 vertex graph with (02 04 12 14) edges and () type)
(5 vertex graph with (01 02 12 34) edges and () type)
(5 vertex graph with (01 02 03 04 14) edges and () type)
(5 vertex graph with (01 03 04 12 14) edges and () type)
(5 vertex graph with (01 02 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 14) edges and () type)
(5 vertex graph with (01 03 04 12 34) edges and () type)
(5 vertex graph with (02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14) edges and () type)
(5 vertex graph with (02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 12 34) edges and () type)
(5 vertex graph with (01 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 12 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
(5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
(5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
(5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Slack values
0 	 (5 vertex graph with () edges and () type)
74411/1048576 	 (5 vertex graph with (01) edges and () type)
2876603/31457280 	 (5 vertex graph with (01 04) edges and () type)
537539/5242880 	 (5 vertex graph with (02 14) edges and () type)
2055/32768 	 (5 vertex graph with (01 03 04) edges and () type)
420433/10485760 	 (5 vertex graph with (01 04 14) edges and () type)
23411/196608 	 (5 vertex graph with (01 02 14) edges and () type)
922123/7864320 	 (5 vertex graph with (02 03 14) edges and () type)
0 	 (5 vertex graph with (01 02 03 04) edges and () type)
210977/2097152 	 (5 vertex graph with (01 03 04 14) edges and () type)
444349/5242880 	 (5 vertex graph with (01 02 03 14) edges and () type)
6076753/62914560 	 (5 vertex graph with (03 04 12 14) edges and () type)
385397/7864320 	 (5 vertex graph with (02 04 12 14) edges and () type)
439663/5242880 	 (5 vertex graph with (01 02 12 34) edges and () type)
869453/31457280 	 (5 vertex graph with (01 02 03 04 14) edges and () type)
6957689/62914560 	 (5 vertex graph with (01 03 04 12 14) edges and () type)
2382811/31457280 	 (5 vertex graph with (01 02 04 12 14) edges and () type)
1420403/31457280 	 (5 vertex graph with (02 03 04 12 14) edges and () type)
523249/6291456 	 (5 vertex graph with (01 03 04 12 34) edges and () type)
967663/12582912 	 (5 vertex graph with (02 03 12 14 34) edges and () type)
843481/10485760 	 (5 vertex graph with (01 02 03 04 12 14) edges and () type)
0 	 (5 vertex graph with (02 03 04 12 13 14) edges and () type)
950663/15728640 	 (5 vertex graph with (01 02 03 04 12 34) edges and () type)
187571/2621440 	 (5 vertex graph with (01 03 04 13 14 34) edges and () type)
1062013/10485760 	 (5 vertex graph with (01 02 04 13 14 34) edges and () type)
1030823/20971520 	 (5 vertex graph with (01 02 03 12 14 34) edges and () type)
159957/5242880 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and () type)
93579/1310720 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and () type)
1185667/10485760 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and () type)
118627/5242880 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and () type)
471373/5242880 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and () type)
88073/1572864 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and () type)
464277/5242880 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and () type)
22183/524288 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (1 vertex graph with () edges and (0,) type) contributes the following
8819/131072 scaled square of 
1 	 (3 vertex graph with () edges and (0,) type)
6919/70552 	 (3 vertex graph with (01) edges and (0,) type)
-4192/8819 	 (3 vertex graph with (01) edges and (2,) type)
-25327/35276 	 (3 vertex graph with (01 02) edges and (0,) type)
-9949/70552 	 (3 vertex graph with (01 02) edges and (1,) type)
5683/70552 	 (3 vertex graph with (01 02 12) edges and (0,) type)


4206977455/73979133952 scaled square of 
1 	 (3 vertex graph with (01) edges and (0,) type)
-2528311416/4206977455 	 (3 vertex graph with (01) edges and (2,) type)
3367490202/4206977455 	 (3 vertex graph with (01 02) edges and (0,) type)
-1683745101/4206977455 	 (3 vertex graph with (01 02) edges and (1,) type)
-231711521/841395491 	 (3 vertex graph with (01 02 12) edges and (0,) type)


485700869233527/4411335591854080 scaled square of 
1 	 (3 vertex graph with (01) edges and (2,) type)
-178719007167389/485700869233527 	 (3 vertex graph with (01 02) edges and (0,) type)
178719007167389/971401738467054 	 (3 vertex graph with (01 02) edges and (1,) type)
-66842798689000/485700869233527 	 (3 vertex graph with (01 02 12) edges and (0,) type)


61488127525151572771/254647137328707403776 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0,) type)
-1/2 	 (3 vertex graph with (01 02) edges and (1,) type)
-4667416572250810757/122976255050303145542 	 (3 vertex graph with (01 02 12) edges and (0,) type)


4094081457980899144282355/128949949615626671139848192 scaled square of 
1 	 (3 vertex graph with (01 02 12) edges and (0,) type)


--------------------------------------------------


Type (3 vertex graph with () edges and (0, 1, 2) type) contributes the following
7565/131072 scaled square of 
1 	 (4 vertex graph with () edges and (0, 1, 2) type)
791/60520 	 (4 vertex graph with (01) edges and (0, 2, 3) type)
791/60520 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
791/60520 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-2127/15130 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-2127/15130 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-2127/15130 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)
-1 	 (4 vertex graph with (01 02 03) edges and (1, 2, 3) type)


14191980039/63459819520 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 2, 3) type)
-737443027/4730660013 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
853385693/4730660013 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-345867764/4730660013 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-118395948/1576886671 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-504006524/4730660013 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


242601019070473/826742758965248 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 0, 3) type)
-23650896443969/242601019070473 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-48745401827673/485202038140946 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-25480046269585/485202038140946 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-2475308975229/34657288438639 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


27169023954488091897/127192803086420148224 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 3, 0) type)
-3462301716328756597/54338047908976183794 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-505989150123889927/4179849839152014138 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-1735241713124532452/27169023954488091897 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


8126159885668185927784321/28488786462101305448988672 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 2, 3) type)
-898732808669216496927848/8126159885668185927784321 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
2271492653511857065731559/8126159885668185927784321 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


1674828697864615785176284774845/4260448114137201863706186088448 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 3, 2) type)
-10796999211627063120901572757/186092077540512865019587197205 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


199483460079239744924809806357183/762233149605940695120229159751680 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (2, 1, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01) edges and (0, 1, 2) type) contributes the following
64633/262144 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 1, 2) type)
-7475/129266 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-7475/129266 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-4541/64633 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-46149/129266 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
11/258532 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
11/258532 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-28519/258532 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


41583029763/67772612608 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 2) type)
-7096886659/13861009921 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-1287900458/41583029763 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-1134003439/41583029763 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
2254351999/83166059526 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-8596753105/83166059526 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-289187933/83166059526 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


822500478351045/1816790292365312 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 0, 2) type)
-49534633/780475761 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-1134003439/20292369786 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-133008421201759/1096667304468060 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-38373827350871/1096667304468060 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-289187933/40584739572 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


3423744357401/15738233683968 scaled square of 
1 	 (4 vertex graph with (02 13) edges and (0, 2, 1) type)
-23102701569113/178034706584852 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-2450872947933/178034706584852 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-2450872947933/178034706584852 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-21590040525551/178034706584852 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


33185980530143048419/186682920491917770752 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 2) type)
-358141264063745403/4740854361449006917 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-358141264063745403/4740854361449006917 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-2808889360893358475/33185980530143048419 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


16425352047504766805243355843731/31432904788931900517043604029440 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 3) type)
-6779660091561882725608447199501/16425352047504766805243355843731 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-716057039890239670552868513730/16425352047504766805243355843731 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


233335386128044227589815653700718117/538225935892636198674214284287377408 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 0, 3) type)
-1472187010198070829073107/19831188873009075185828057 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


7697895558580965240979594048419/41589017407408728044109681393664 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 2) type)


--------------------------------------------------


Type (3 vertex graph with (01 02) edges and (0, 1, 2) type) contributes the following
52449/262144 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1, 3) type)
8536/17483 	 (4 vertex graph with (01 02 03) edges and (0, 1, 2) type)
-155/52449 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-155/52449 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
5677/104898 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
5677/104898 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-8536/17483 	 (4 vertex graph with (02 03 12 13) edges and (0, 2, 3) type)
-14371/209796 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


7391550399/18332254208 scaled square of 
1 	 (4 vertex graph with (01 02 03) edges and (0, 1, 2) type)
-4238390/2463850133 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-4238390/2463850133 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
1543721942/7391550399 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
1543721942/7391550399 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-1 	 (4 vertex graph with (02 03 12 13) edges and (0, 2, 3) type)
-338135327/2463850133 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


477210428010313/968825293897728 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 1, 2) type)
-663780012780299/1908841712041252 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
142824886902245/1908841712041252 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-88078224918892/477210428010313 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-69349609207205/3817683424082504 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


433342479366075430697/1000782803522683928576 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2, 1) type)
-78157520703067877719/433342479366075430697 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
5245427345325580892/433342479366075430697 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-69349609207205/2490123398521906 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


92691992276926529057432807/170397196366410716556951552 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 2) type)
-158846822733463231974349081/370767969107706116229731228 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-65700561047024909270538897/1483071876430824464918924912 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


86334003832968605710729701188653/194389196987541024265853326065664 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 2, 1) type)
-188768136230889642753/2435532311533639048012 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


245662526659688716892968427/1276920364549348549204115456 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 3) type)


--------------------------------------------------


Type (3 vertex graph with (01 02 12) edges and (0, 1, 2) type) contributes the following
86983/524288 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1, 3) type)
-4621/173966 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-4621/173966 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-4621/173966 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-286/6691 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-286/6691 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-286/6691 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-17205/173966 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


51890448691/182416572416 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1, 3) type)
-9230069885/51890448691 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
15792851623/51890448691 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-9055716618/51890448691 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
6127687930/51890448691 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-15770282320/51890448691 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-1040144557/51890448691 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


11225972603500437/27205539563307008 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 0, 3) type)
-319203506832955/3741990867833479 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
673647663575725/11225972603500437 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-2969242481086081/7483981735666958 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
991042319800105/22451945207000874 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-60906704679692/3741990867833479 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


500494166273621053809/1961880908114679037952 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3, 0) type)
-10060952769150552727/37073641946194152134 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
118539406316935/3216057769383294 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-4747247343318579214/55610462919291228201 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-1040144557/58453230429 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


22773529246937254866757889/116623593532117437804183552 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2) type)
-6014367133166159518559091/22773529246937254866757889 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
1966817068835997045353920/22773529246937254866757889 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-864743365084281253253922/22773529246937254866757889 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


11944168764825534388010392048019/47759552407272957918331040432128 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2, 1) type)
-2250281679094053778814872144379/11944168764825534388010392048019 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-447652133835995566232065803560/11944168764825534388010392048019 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


2316262360705156015101622622997049761/12524368706745699546442384852143570944 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0, 1) type)
-50497135218941/1093513221461979 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)


7797687398590419427/191105286617952681984 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2) type)



==> anc/certificates/semiind2.txt <==
Text certificate for semiind2 proving the bound 4/27
==================================================

Base structures
(4 vertex graph with () edges and () type)
(4 vertex graph with (01) edges and () type)
(4 vertex graph with (01 03) edges and () type)
(4 vertex graph with (02 13) edges and () type)
(4 vertex graph with (01 02 03) edges and () type)
(4 vertex graph with (01 03 13) edges and () type)
(4 vertex graph with (01 02 13) edges and () type)
(4 vertex graph with (01 02 03 13) edges and () type)
(4 vertex graph with (02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Slack values
0 	 (4 vertex graph with () edges and () type)
0 	 (4 vertex graph with (01) edges and () type)
0 	 (4 vertex graph with (01 03) edges and () type)
0 	 (4 vertex graph with (02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03) edges and () type)
0 	 (4 vertex graph with (01 03 13) edges and () type)
0 	 (4 vertex graph with (01 02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 13) edges and () type)
0 	 (4 vertex graph with (02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (2 vertex graph with () edges and (0, 1) type) contributes the following
16/27 scaled square of 
-1/2 	 (3 vertex graph with () edges and (0, 1) type)
1/4 	 (3 vertex graph with (01) edges and (0, 2) type)
1/4 	 (3 vertex graph with (01) edges and (2, 0) type)
1 	 (3 vertex graph with (01 02) edges and (1, 2) type)


1/3 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 2) type)
-1 	 (3 vertex graph with (01) edges and (2, 0) type)


--------------------------------------------------


Type (2 vertex graph with (01) edges and (0, 1) type) contributes the following
4/27 scaled square of 
-1/2 	 (3 vertex graph with (01) edges and (0, 1) type)
1/4 	 (3 vertex graph with (01 02) edges and (0, 1) type)
1/4 	 (3 vertex graph with (01 02) edges and (1, 0) type)
1 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


7/12 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-1 	 (3 vertex graph with (01 02) edges and (1, 0) type)



==> anc/certificates/semiind4.txt <==
Text certificate for semiind4 proving the bound 4/27
==================================================

Base structures
(4 vertex graph with () edges and () type)
(4 vertex graph with (01) edges and () type)
(4 vertex graph with (01 03) edges and () type)
(4 vertex graph with (02 13) edges and () type)
(4 vertex graph with (01 02 03) edges and () type)
(4 vertex graph with (01 03 13) edges and () type)
(4 vertex graph with (01 02 13) edges and () type)
(4 vertex graph with (01 02 03 13) edges and () type)
(4 vertex graph with (02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Slack values
0 	 (4 vertex graph with () edges and () type)
7264201/84934656 	 (4 vertex graph with (01) edges and () type)
8278873/84934656 	 (4 vertex graph with (01 03) edges and () type)
2027177/14155776 	 (4 vertex graph with (02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03) edges and () type)
1833613/28311552 	 (4 vertex graph with (01 03 13) edges and () type)
9709183/84934656 	 (4 vertex graph with (01 02 13) edges and () type)
214181/4718592 	 (4 vertex graph with (01 02 03 13) edges and () type)
0 	 (4 vertex graph with (02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (2 vertex graph with () edges and (0, 1) type) contributes the following
4/27 scaled square of 
1 	 (3 vertex graph with () edges and (0, 1) type)
-173799/1048576 	 (3 vertex graph with (01) edges and (0, 2) type)
-173799/1048576 	 (3 vertex graph with (01) edges and (2, 0) type)
-1/2 	 (3 vertex graph with (01 02) edges and (1, 2) type)


80519713181/274877906944 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 2) type)
-43858177635/80519713181 	 (3 vertex graph with (01) edges and (2, 0) type)


271790293770271/1319234980757504 scaled square of 
1 	 (3 vertex graph with (01) edges and (2, 0) type)


--------------------------------------------------


Type (2 vertex graph with (01) edges and (0, 1) type) contributes the following
170813/524288 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 1) type)
34140/170813 	 (3 vertex graph with (01 02) edges and (0, 1) type)
34140/170813 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-68280/170813 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


54005155765/151124410368 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-46744451147/54005155765 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-7260704618/54005155765 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


14521409236/162015467295 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-1 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)



==> anc/certificates/semiind6.txt <==
Text certificate for semiind6 proving the bound 1/8
==================================================

Base structures
(6 vertex graph with () edges and () type)
(6 vertex graph with (01) edges and () type)
(6 vertex graph with (01 04) edges and () type)
(6 vertex graph with (04 15) edges and () type)
(6 vertex graph with (01 02 04) edges and () type)
(6 vertex graph with (01 04 15) edges and () type)
(6 vertex graph with (01 05 15) edges and () type)
(6 vertex graph with (02 04 15) edges and () type)
(6 vertex graph with (02 13 45) edges and () type)
(6 vertex graph with (01 02 04 05) edges and () type)
(6 vertex graph with (01 02 04 15) edges and () type)
(6 vertex graph with (01 03 05 15) edges and () type)
(6 vertex graph with (02 03 04 15) edges and () type)
(6 vertex graph with (02 04 12 15) edges and () type)
(6 vertex graph with (02 05 12 15) edges and () type)
(6 vertex graph with (03 04 12 15) edges and () type)
(6 vertex graph with (01 02 13 45) edges and () type)
(6 vertex graph with (01 03 13 45) edges and () type)
(6 vertex graph with (01 02 03 04 05) edges and () type)
(6 vertex graph with (01 02 04 05 15) edges and () type)
(6 vertex graph with (01 02 03 04 15) edges and () type)
(6 vertex graph with (01 02 04 12 15) edges and () type)
(6 vertex graph with (01 02 05 12 15) edges and () type)
(6 vertex graph with (01 03 04 12 15) edges and () type)
(6 vertex graph with (02 04 05 12 15) edges and () type)
(6 vertex graph with (02 03 04 12 15) edges and () type)
(6 vertex graph with (01 04 05 13 45) edges and () type)
(6 vertex graph with (01 02 05 13 45) edges and () type)
(6 vertex graph with (01 02 03 13 45) edges and () type)
(6 vertex graph with (02 03 14 15 45) edges and () type)
(6 vertex graph with (03 04 13 15 45) edges and () type)
(6 vertex graph with (02 04 13 15 45) edges and () type)
(6 vertex graph with (02 03 12 13 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 15) edges and () type)
(6 vertex graph with (01 02 04 05 12 15) edges and () type)
(6 vertex graph with (01 02 03 04 12 15) edges and () type)
(6 vertex graph with (02 03 04 05 12 15) edges and () type)
(6 vertex graph with (02 04 05 12 13 15) edges and () type)
(6 vertex graph with (02 03 05 12 13 15) edges and () type)
(6 vertex graph with (01 03 04 05 13 45) edges and () type)
(6 vertex graph with (01 02 04 05 13 45) edges and () type)
(6 vertex graph with (01 04 05 14 15 45) edges and () type)
(6 vertex graph with (01 02 05 14 15 45) edges and () type)
(6 vertex graph with (01 02 03 14 15 45) edges and () type)
(6 vertex graph with (01 02 05 13 15 45) edges and () type)
(6 vertex graph with (01 03 04 13 15 45) edges and () type)
(6 vertex graph with (01 02 04 13 15 45) edges and () type)
(6 vertex graph with (01 02 03 13 15 45) edges and () type)
(6 vertex graph with (02 03 04 13 15 45) edges and () type)
(6 vertex graph with (01 02 03 12 13 45) edges and () type)
(6 vertex graph with (03 04 05 12 13 45) edges and () type)
(6 vertex graph with (02 03 05 12 13 45) edges and () type)
(6 vertex graph with (02 04 12 13 35 45) edges and () type)
(6 vertex graph with (02 03 14 15 23 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 15) edges and () type)
(6 vertex graph with (01 02 04 05 12 13 15) edges and () type)
(6 vertex graph with (01 02 03 05 12 13 15) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 15) edges and () type)
(6 vertex graph with (01 02 03 04 05 13 45) edges and () type)
(6 vertex graph with (01 03 04 05 14 15 45) edges and () type)
(6 vertex graph with (01 02 03 05 14 15 45) edges and () type)
(6 vertex graph with (01 03 04 05 13 15 45) edges and () type)
(6 vertex graph with (01 02 04 05 13 15 45) edges and () type)
(6 vertex graph with (01 02 03 04 13 15 45) edges and () type)
(6 vertex graph with (01 03 04 05 12 13 45) edges and () type)
(6 vertex graph with (01 02 03 05 12 13 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 45) edges and () type)
(6 vertex graph with (03 04 05 12 14 15 45) edges and () type)
(6 vertex graph with (02 04 05 12 14 15 45) edges and () type)
(6 vertex graph with (02 03 05 12 14 15 45) edges and () type)
(6 vertex graph with (02 03 05 12 13 15 45) edges and () type)
(6 vertex graph with (02 03 04 12 13 15 45) edges and () type)
(6 vertex graph with (01 02 03 12 13 35 45) edges and () type)
(6 vertex graph with (01 02 04 12 13 35 45) edges and () type)
(6 vertex graph with (01 03 04 12 13 35 45) edges and () type)
(6 vertex graph with (02 03 04 12 13 35 45) edges and () type)
(6 vertex graph with (01 04 05 14 15 23 45) edges and () type)
(6 vertex graph with (01 02 03 14 15 23 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 15) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 14 15) edges and () type)
(6 vertex graph with (01 02 03 04 05 14 15 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 13 15 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 45) edges and () type)
(6 vertex graph with (01 03 04 05 12 14 15 45) edges and () type)
(6 vertex graph with (01 02 04 05 12 14 15 45) edges and () type)
(6 vertex graph with (01 02 03 05 12 14 15 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 14 15 45) edges and () type)
(6 vertex graph with (01 02 03 05 12 13 15 45) edges and () type)
(6 vertex graph with (01 02 03 04 12 13 15 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 15 45) edges and () type)
(6 vertex graph with (01 02 03 05 12 13 35 45) edges and () type)
(6 vertex graph with (01 02 04 05 12 13 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 12 13 35 45) edges and () type)
(6 vertex graph with (01 02 03 05 13 14 35 45) edges and () type)
(6 vertex graph with (01 03 04 05 13 14 35 45) edges and () type)
(6 vertex graph with (02 03 04 12 13 15 35 45) edges and () type)
(6 vertex graph with (02 03 04 13 14 15 35 45) edges and () type)
(6 vertex graph with (02 03 04 12 13 14 35 45) edges and () type)
(6 vertex graph with (01 02 03 05 14 15 23 45) edges and () type)
(6 vertex graph with (01 02 04 05 14 15 23 45) edges and () type)
(6 vertex graph with (02 03 04 12 13 15 23 45) edges and () type)
(6 vertex graph with (02 04 05 12 13 15 23 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 14 15 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 15 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 14 15 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 13 14 35 45) edges and () type)
(6 vertex graph with (01 02 03 05 12 13 15 35 45) edges and () type)
(6 vertex graph with (01 02 04 05 12 13 15 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 12 13 15 35 45) edges and () type)
(6 vertex graph with (01 03 04 05 13 14 15 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 13 14 15 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 12 13 14 35 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 14 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 14 15 23 45) edges and () type)
(6 vertex graph with (01 02 03 05 12 13 15 23 45) edges and () type)
(6 vertex graph with (01 02 03 04 12 13 15 23 45) edges and () type)
(6 vertex graph with (01 02 04 05 12 13 15 23 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 15 23 45) edges and () type)
(6 vertex graph with (02 03 04 12 13 14 25 35 45) edges and () type)
(6 vertex graph with (02 04 05 12 13 15 34 35 45) edges and () type)
(6 vertex graph with (02 03 04 12 13 15 24 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 15 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 13 14 15 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 35 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 14 15 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 15 23 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 14 15 23 45) edges and () type)
(6 vertex graph with (01 02 03 04 12 13 14 25 35 45) edges and () type)
(6 vertex graph with (01 03 04 05 13 14 15 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 05 13 14 15 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 05 12 13 15 34 35 45) edges and () type)
(6 vertex graph with (01 02 04 05 12 13 15 34 35 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 15 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 24 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 12 13 15 24 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 23 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 25 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 13 14 15 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 15 34 35 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 14 15 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 15 24 35 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 14 15 24 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 12 13 14 25 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 25 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 24 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 25 34 35 45) edges and () type)
(6 vertex graph with (02 03 04 05 12 13 14 15 24 25 34 35) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 25 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 24 25 34 35) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 24 25 34 35 45) edges and () type)
(6 vertex graph with (01 02 03 04 05 12 13 14 15 23 24 25 34 35 45) edges and () type)
==================================================

Slack values
0 	 (6 vertex graph with () edges and () type)
1041/262144 	 (6 vertex graph with (01) edges and () type)
259890481/44055920640 	 (6 vertex graph with (01 04) edges and () type)
287059/47185920 	 (6 vertex graph with (04 15) edges and () type)
308781697/110139801600 	 (6 vertex graph with (01 02 04) edges and () type)
14723522617/1321677619200 	 (6 vertex graph with (01 04 15) edges and () type)
71627/10485760 	 (6 vertex graph with (01 05 15) edges and () type)
759997523/132167761920 	 (6 vertex graph with (02 04 15) edges and () type)
147313/7864320 	 (6 vertex graph with (02 13 45) edges and () type)
0 	 (6 vertex graph with (01 02 04 05) edges and () type)
9696193303/1321677619200 	 (6 vertex graph with (01 02 04 15) edges and () type)
50887245341/2643355238400 	 (6 vertex graph with (01 03 05 15) edges and () type)
1615058923/440559206400 	 (6 vertex graph with (02 03 04 15) edges and () type)
7510036943/881118412800 	 (6 vertex graph with (02 04 12 15) edges and () type)
852514423/220279603200 	 (6 vertex graph with (02 05 12 15) edges and () type)
2435751793/132167761920 	 (6 vertex graph with (03 04 12 15) edges and () type)
419837/29491200 	 (6 vertex graph with (01 02 13 45) edges and () type)
265139/15728640 	 (6 vertex graph with (01 03 13 45) edges and () type)
0 	 (6 vertex graph with (01 02 03 04 05) edges and () type)
28581058537/2643355238400 	 (6 vertex graph with (01 02 04 05 15) edges and () type)
586754949/146853068800 	 (6 vertex graph with (01 02 03 04 15) edges and () type)
61886020319/2643355238400 	 (6 vertex graph with (01 02 04 12 15) edges and () type)
133121/5242880 	 (6 vertex graph with (01 02 05 12 15) edges and () type)
325108381/52867104768 	 (6 vertex graph with (01 03 04 12 15) edges and () type)
3448573/573644800 	 (6 vertex graph with (02 04 05 12 15) edges and () type)
54960304649/2643355238400 	 (6 vertex graph with (02 03 04 12 15) edges and () type)
22989581/943718400 	 (6 vertex graph with (01 04 05 13 45) edges and () type)
238748609/27534950400 	 (6 vertex graph with (01 02 05 13 45) edges and () type)
9749827/314572800 	 (6 vertex graph with (01 02 03 13 45) edges and () type)
532381/12582912 	 (6 vertex graph with (02 03 14 15 45) edges and () type)
906665269/105734209536 	 (6 vertex graph with (03 04 13 15 45) edges and () type)
77999437963/2643355238400 	 (6 vertex graph with (02 04 13 15 45) edges and () type)
600853/78643200 	 (6 vertex graph with (02 03 12 13 45) edges and () type)
313793/62914560 	 (6 vertex graph with (01 02 03 04 05 15) edges and () type)
74640398693/2643355238400 	 (6 vertex graph with (01 02 04 05 12 15) edges and () type)
5780122997/220279603200 	 (6 vertex graph with (01 02 03 04 12 15) edges and () type)
373437649/105734209536 	 (6 vertex graph with (02 03 04 05 12 15) edges and () type)
5980333637/330419404800 	 (6 vertex graph with (02 04 05 12 13 15) edges and () type)
0 	 (6 vertex graph with (02 03 05 12 13 15) edges and () type)
27603642649/1321677619200 	 (6 vertex graph with (01 03 04 05 13 45) edges and () type)
13034384213/528671047680 	 (6 vertex graph with (01 02 04 05 13 45) edges and () type)
111079/3145728 	 (6 vertex graph with (01 04 05 14 15 45) edges and () type)
1140004709/26433552384 	 (6 vertex graph with (01 02 05 14 15 45) edges and () type)
5694689/117964800 	 (6 vertex graph with (01 02 03 14 15 45) edges and () type)
18103719737/881118412800 	 (6 vertex graph with (01 02 05 13 15 45) edges and () type)
11557468379/528671047680 	 (6 vertex graph with (01 03 04 13 15 45) edges and () type)
24725760749/2643355238400 	 (6 vertex graph with (01 02 04 13 15 45) edges and () type)
72847219373/1762236825600 	 (6 vertex graph with (01 02 03 13 15 45) edges and () type)
103141462883/2643355238400 	 (6 vertex graph with (02 03 04 13 15 45) edges and () type)
1459621/31457280 	 (6 vertex graph with (01 02 03 12 13 45) edges and () type)
157981040519/2643355238400 	 (6 vertex graph with (03 04 05 12 13 45) edges and () type)
16557087493/660838809600 	 (6 vertex graph with (02 03 05 12 13 45) edges and () type)
6934063801/146853068800 	 (6 vertex graph with (02 04 12 13 35 45) edges and () type)
663327/10485760 	 (6 vertex graph with (02 03 14 15 23 45) edges and () type)
52916837/7342653440 	 (6 vertex graph with (01 02 03 04 05 12 15) edges and () type)
92176111793/2643355238400 	 (6 vertex graph with (01 02 04 05 12 13 15) edges and () type)
14508366421/881118412800 	 (6 vertex graph with (01 02 03 05 12 13 15) edges and () type)
2152752607/440559206400 	 (6 vertex graph with (02 03 04 05 12 13 15) edges and () type)
1344533/94371840 	 (6 vertex graph with (01 02 03 04 05 13 45) edges and () type)
20405039/314572800 	 (6 vertex graph with (01 03 04 05 14 15 45) edges and () type)
48180619/943718400 	 (6 vertex graph with (01 02 03 05 14 15 45) edges and () type)
28098672373/660838809600 	 (6 vertex graph with (01 03 04 05 13 15 45) edges and () type)
18802897789/440559206400 	 (6 vertex graph with (01 02 04 05 13 15 45) edges and () type)
7177807223/211468419072 	 (6 vertex graph with (01 02 03 04 13 15 45) edges and () type)
54799287541/881118412800 	 (6 vertex graph with (01 03 04 05 12 13 45) edges and () type)
8792790341/165209702400 	 (6 vertex graph with (01 02 03 05 12 13 45) edges and () type)
24203995837/660838809600 	 (6 vertex graph with (02 03 04 05 12 13 45) edges and () type)
5493023977/110139801600 	 (6 vertex graph with (03 04 05 12 14 15 45) edges and () type)
164523667/4589158400 	 (6 vertex graph with (02 04 05 12 14 15 45) edges and () type)
304763031059/5286710476800 	 (6 vertex graph with (02 03 05 12 14 15 45) edges and () type)
2218126643/881118412800 	 (6 vertex graph with (02 03 05 12 13 15 45) edges and () type)
498743/9437184 	 (6 vertex graph with (02 03 04 12 13 15 45) edges and () type)
74257607/943718400 	 (6 vertex graph with (01 02 03 12 13 35 45) edges and () type)
17972771/235929600 	 (6 vertex graph with (01 02 04 12 13 35 45) edges and () type)
127954841/2937061376 	 (6 vertex graph with (01 03 04 12 13 35 45) edges and () type)
2498045603/82604851200 	 (6 vertex graph with (02 03 04 12 13 35 45) edges and () type)
788461/15728640 	 (6 vertex graph with (01 04 05 14 15 23 45) edges and () type)
3137167/31457280 	 (6 vertex graph with (01 02 03 14 15 23 45) edges and () type)
18270761/860467200 	 (6 vertex graph with (01 02 03 04 05 12 13 15) edges and () type)
0 	 (6 vertex graph with (02 03 04 05 12 13 14 15) edges and () type)
40081/2097152 	 (6 vertex graph with (01 02 03 04 05 14 15 45) edges and () type)
896216249/41302425600 	 (6 vertex graph with (01 02 03 04 05 13 15 45) edges and () type)
21870734219/528671047680 	 (6 vertex graph with (01 02 03 04 05 12 13 45) edges and () type)
175306518313/2643355238400 	 (6 vertex graph with (01 03 04 05 12 14 15 45) edges and () type)
48738263827/881118412800 	 (6 vertex graph with (01 02 04 05 12 14 15 45) edges and () type)
55197190537/881118412800 	 (6 vertex graph with (01 02 03 05 12 14 15 45) edges and () type)
11171190787/220279603200 	 (6 vertex graph with (02 03 04 05 12 14 15 45) edges and () type)
531096727/11013980160 	 (6 vertex graph with (01 02 03 05 12 13 15 45) edges and () type)
64577193943/1321677619200 	 (6 vertex graph with (01 02 03 04 12 13 15 45) edges and () type)
22886218009/528671047680 	 (6 vertex graph with (02 03 04 05 12 13 15 45) edges and () type)
149984699/1887436800 	 (6 vertex graph with (01 02 03 05 12 13 35 45) edges and () type)
21607641727/293706137600 	 (6 vertex graph with (01 02 04 05 12 13 35 45) edges and () type)
23048876747/330419404800 	 (6 vertex graph with (01 02 03 04 12 13 35 45) edges and () type)
15405075199/330419404800 	 (6 vertex graph with (01 02 03 05 13 14 35 45) edges and () type)
15965334211/330419404800 	 (6 vertex graph with (01 03 04 05 13 14 35 45) edges and () type)
64923202949/881118412800 	 (6 vertex graph with (02 03 04 12 13 15 35 45) edges and () type)
188422481963/2643355238400 	 (6 vertex graph with (02 03 04 13 14 15 35 45) edges and () type)
174880473/14685306880 	 (6 vertex graph with (02 03 04 12 13 14 35 45) edges and () type)
2316571/23592960 	 (6 vertex graph with (01 02 03 05 14 15 23 45) edges and () type)
6597073/62914560 	 (6 vertex graph with (01 02 04 05 14 15 23 45) edges and () type)
9519919/94371840 	 (6 vertex graph with (02 03 04 12 13 15 23 45) edges and () type)
1157989/11796480 	 (6 vertex graph with (02 04 05 12 13 15 23 45) edges and () type)
32643/5242880 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15) edges and () type)
973112273/20651212800 	 (6 vertex graph with (01 02 03 04 05 12 14 15 45) edges and () type)
13381467887/293706137600 	 (6 vertex graph with (01 02 03 04 05 12 13 15 45) edges and () type)
439063/15728640 	 (6 vertex graph with (02 03 04 05 12 13 14 15 45) edges and () type)
58435247/943718400 	 (6 vertex graph with (01 02 03 04 05 12 13 35 45) edges and () type)
3369833659/165209702400 	 (6 vertex graph with (01 02 03 04 05 13 14 35 45) edges and () type)
40277381/471859200 	 (6 vertex graph with (01 02 03 05 12 13 15 35 45) edges and () type)
6355741/104857600 	 (6 vertex graph with (01 02 04 05 12 13 15 35 45) edges and () type)
75811070677/1057342095360 	 (6 vertex graph with (01 02 03 04 12 13 15 35 45) edges and () type)
1306101/20971520 	 (6 vertex graph with (01 03 04 05 13 14 15 35 45) edges and () type)
41348010659/528671047680 	 (6 vertex graph with (01 02 03 04 13 14 15 35 45) edges and () type)
14367019/235929600 	 (6 vertex graph with (01 02 03 04 12 13 14 35 45) edges and () type)
5766499511/82604851200 	 (6 vertex graph with (02 03 04 05 12 13 14 35 45) edges and () type)
1527731/20971520 	 (6 vertex graph with (01 02 03 04 05 14 15 23 45) edges and () type)
994283/9437184 	 (6 vertex graph with (01 02 03 05 12 13 15 23 45) edges and () type)
9301607/94371840 	 (6 vertex graph with (01 02 03 04 12 13 15 23 45) edges and () type)
600379/5898240 	 (6 vertex graph with (01 02 04 05 12 13 15 23 45) edges and () type)
19336817/188743680 	 (6 vertex graph with (02 03 04 05 12 13 15 23 45) edges and () type)
0 	 (6 vertex graph with (02 03 04 12 13 14 25 35 45) edges and () type)
1230211/12582912 	 (6 vertex graph with (02 04 05 12 13 15 34 35 45) edges and () type)
1096819/10485760 	 (6 vertex graph with (02 03 04 12 13 15 24 35 45) edges and () type)
355673/23592960 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 45) edges and () type)
19052381/314572800 	 (6 vertex graph with (01 02 03 04 05 12 13 15 35 45) edges and () type)
12229207/188743680 	 (6 vertex graph with (01 02 03 04 05 13 14 15 35 45) edges and () type)
20232839/314572800 	 (6 vertex graph with (01 02 03 04 05 12 13 14 35 45) edges and () type)
12690829013/264335523840 	 (6 vertex graph with (02 03 04 05 12 13 14 15 35 45) edges and () type)
315169/3145728 	 (6 vertex graph with (01 02 03 04 05 12 13 15 23 45) edges and () type)
602839/7864320 	 (6 vertex graph with (02 03 04 05 12 13 14 15 23 45) edges and () type)
421963/6291456 	 (6 vertex graph with (01 02 03 04 12 13 14 25 35 45) edges and () type)
103905/2097152 	 (6 vertex graph with (01 03 04 05 13 14 15 34 35 45) edges and () type)
3452147/31457280 	 (6 vertex graph with (01 02 03 05 13 14 15 34 35 45) edges and () type)
4460819/47185920 	 (6 vertex graph with (01 02 03 05 12 13 15 34 35 45) edges and () type)
1815877/18874368 	 (6 vertex graph with (01 02 04 05 12 13 15 34 35 45) edges and () type)
9351503/94371840 	 (6 vertex graph with (02 03 04 05 12 13 15 34 35 45) edges and () type)
136945/1572864 	 (6 vertex graph with (01 02 03 04 05 12 13 24 35 45) edges and () type)
3952175/37748736 	 (6 vertex graph with (01 02 03 04 12 13 15 24 35 45) edges and () type)
12387/262144 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 35 45) edges and () type)
1447409/23592960 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 23 45) edges and () type)
539249/12582912 	 (6 vertex graph with (01 02 03 04 05 12 13 14 25 35 45) edges and () type)
2934121/31457280 	 (6 vertex graph with (01 02 03 04 05 13 14 15 34 35 45) edges and () type)
18296003/188743680 	 (6 vertex graph with (01 02 03 04 05 12 13 15 34 35 45) edges and () type)
206837/4194304 	 (6 vertex graph with (02 03 04 05 12 13 14 15 34 35 45) edges and () type)
3792061/37748736 	 (6 vertex graph with (01 02 03 04 05 12 13 15 24 35 45) edges and () type)
17398933/188743680 	 (6 vertex graph with (02 03 04 05 12 13 14 15 24 35 45) edges and () type)
2187061/23592960 	 (6 vertex graph with (01 02 03 04 12 13 14 25 34 35 45) edges and () type)
200581/20971520 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 25 35 45) edges and () type)
4033079/62914560 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 34 35 45) edges and () type)
3739333/37748736 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 24 35 45) edges and () type)
8639987/94371840 	 (6 vertex graph with (01 02 03 04 05 12 13 14 25 34 35 45) edges and () type)
497353/7864320 	 (6 vertex graph with (02 03 04 05 12 13 14 15 24 25 34 35) edges and () type)
2638631/31457280 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 25 34 35 45) edges and () type)
409877/5242880 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 24 25 34 35) edges and () type)
1206373/15728640 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 24 25 34 35 45) edges and () type)
35549/1048576 	 (6 vertex graph with (01 02 03 04 05 12 13 14 15 23 24 25 34 35 45) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (2 vertex graph with () edges and (0, 1) type) contributes the following
1/8 scaled square of 
1 	 (4 vertex graph with () edges and (0, 1) type)
31723/131072 	 (4 vertex graph with (01) edges and (0, 2) type)
31723/131072 	 (4 vertex graph with (01) edges and (2, 0) type)
-6237/16384 	 (4 vertex graph with (01) edges and (2, 3) type)
-235376889/458915840 	 (4 vertex graph with (01 03) edges and (0, 2) type)
-223538951/917831680 	 (4 vertex graph with (01 03) edges and (1, 2) type)
-75982575/183566336 	 (4 vertex graph with (01 03) edges and (1, 3) type)
-235376889/458915840 	 (4 vertex graph with (01 03) edges and (2, 0) type)
-223538951/917831680 	 (4 vertex graph with (01 03) edges and (2, 1) type)
-3305/16384 	 (4 vertex graph with (02 13) edges and (0, 1) type)
-1 	 (4 vertex graph with (01 02 03) edges and (1, 2) type)
-16501/32768 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
-16501/32768 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
11579/131072 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
11579/131072 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-22225/65536 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-50415/65536 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-50415/65536 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
1 	 (4 vertex graph with (02 03 12 13) edges and (0, 1) type)
-33133/131072 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


11914860103/137438953472 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 2) type)
-7323101625/11914860103 	 (4 vertex graph with (01) edges and (2, 0) type)
-797678856/11914860103 	 (4 vertex graph with (01) edges and (2, 3) type)
87236329791052/166867615742515 	 (4 vertex graph with (01 03) edges and (0, 2) type)
-43618164895526/166867615742515 	 (4 vertex graph with (01 03) edges and (1, 2) type)
1736508875978/33373523148503 	 (4 vertex graph with (01 03) edges and (1, 3) type)
-26024099520948/166867615742515 	 (4 vertex graph with (01 03) edges and (2, 0) type)
13012049760474/166867615742515 	 (4 vertex graph with (01 03) edges and (2, 1) type)
-2507643112/11914860103 	 (4 vertex graph with (02 13) edges and (0, 1) type)
-5316703844/11914860103 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
3810363804/11914860103 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
-4085571113/11914860103 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
-896327209/11914860103 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-2721433162/11914860103 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-7778256694/11914860103 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
2315335882/11914860103 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-439472625/11914860103 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


168487689712493/3123409086840832 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 0) type)
-398839428/2295879239 	 (4 vertex graph with (01) edges and (2, 3) type)
627073294359672687/2359670094423464465 	 (4 vertex graph with (01 03) edges and (0, 2) type)
-627073294359672687/4719340188846928930 	 (4 vertex graph with (01 03) edges and (1, 2) type)
868254437989/6430757748439 	 (4 vertex graph with (01 03) edges and (1, 3) type)
1619017677056388437/2359670094423464465 	 (4 vertex graph with (01 03) edges and (2, 0) type)
-1619017677056388437/4719340188846928930 	 (4 vertex graph with (01 03) edges and (2, 1) type)
-1253821556/2295879239 	 (4 vertex graph with (02 13) edges and (0, 1) type)
24662739206523/336975379424986 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
-135208515722003/336975379424986 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
-154871619256633/336975379424986 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
-210734952899981/336975379424986 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-1360716581/2295879239 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-56026575298333/168487689712493 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-144427109516789/168487689712493 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-439472625/4591758478 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


65264187662419/1203701934456832 scaled square of 
1 	 (4 vertex graph with (01) edges and (2, 3) type)
-174136384153549606/914024948212178095 	 (4 vertex graph with (01 03) edges and (0, 2) type)
87068192076774803/914024948212178095 	 (4 vertex graph with (01 03) edges and (1, 2) type)
-39169127694109632/182804989642435619 	 (4 vertex graph with (01 03) edges and (1, 3) type)
-174136384153549606/914024948212178095 	 (4 vertex graph with (01 03) edges and (2, 0) type)
87068192076774803/914024948212178095 	 (4 vertex graph with (01 03) edges and (2, 1) type)
-27642639500304/65264187662419 	 (4 vertex graph with (02 13) edges and (0, 1) type)
5180367956613/130528375324838 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
5180367956613/130528375324838 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
-17260507777967/130528375324838 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
-17260507777967/130528375324838 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-14901294957135/65264187662419 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-10076643021183/130528375324838 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-10076643021183/130528375324838 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-566944212195/65264187662419 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


362163612864492105627262557504241/985054389979454457331579695923200 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 2) type)
-1/2 	 (4 vertex graph with (01 03) edges and (1, 2) type)
-2799477433683882128475844920915/362163612864492105627262557504241 	 (4 vertex graph with (01 03) edges and (1, 3) type)
-60058268794035183144925019345009/362163612864492105627262557504241 	 (4 vertex graph with (01 03) edges and (2, 0) type)
60058268794035183144925019345009/724327225728984211254525115008482 	 (4 vertex graph with (01 03) edges and (2, 1) type)
-55795754034359474133443722108500/362163612864492105627262557504241 	 (4 vertex graph with (02 13) edges and (0, 1) type)
-85741724435832105760698585334550/362163612864492105627262557504241 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
37947775064909429418668432335800/362163612864492105627262557504241 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
52084973359707933170579874268800/362163612864492105627262557504241 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
4963100812915590526394586143900/362163612864492105627262557504241 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
32207227991586242163072539638520/362163612864492105627262557504241 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-3697796365984256434488410125085/362163612864492105627262557504241 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
15766843932977340376857751511815/362163612864492105627262557504241 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-2239400793193479474442712793665/362163612864492105627262557504241 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


25752647983500809004218135708499550419885/1063696759136916485294745110256685197295616 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 3) type)
-234952061615133843389486296174238830890/1716843198900053933614542380566636694659 	 (4 vertex graph with (01 03) edges and (2, 0) type)
117476030807566921694743148087119415445/1716843198900053933614542380566636694659 	 (4 vertex graph with (01 03) edges and (2, 1) type)
-3931563993425978420339435785047948095473/25752647983500809004218135708499550419885 	 (4 vertex graph with (02 13) edges and (0, 1) type)
2044015106158771720403488340835232285822/25752647983500809004218135708499550419885 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
3076449858013242571547580601651872909592/25752647983500809004218135708499550419885 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
-6785118687016000399030961917233057900814/25752647983500809004218135708499550419885 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
-7178444385528297231687490157810779861594/25752647983500809004218135708499550419885 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-12865556901807161324368066520482908780158/25752647983500809004218135708499550419885 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-2551817769211184940330369931956092727883/25752647983500809004218135708499550419885 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-2389346652761445635843384232863229360703/25752647983500809004218135708499550419885 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-7092229964237740482497158521927473443496/25752647983500809004218135708499550419885 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


450159777368463771197644461275985753972094563705/1260618462034408523184035124469340407526813597696 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (2, 0) type)
-1/2 	 (4 vertex graph with (01 03) edges and (2, 1) type)
-3631798811055613257985501987602859/19490096798402434723107265868273414 	 (4 vertex graph with (02 13) edges and (0, 1) type)
61397328152632388146096668117998800038579660161/900319554736927542395288922551971507944189127410 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
-202350430913544345152001351005579572532583704381/900319554736927542395288922551971507944189127410 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
16304653388911523285345895252748512616144015738/450159777368463771197644461275985753972094563705 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
66544521515890100571747717527569799981672631932/450159777368463771197644461275985753972094563705 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
995060516253818240891347186820163/9745048399201217361553632934136707 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
6326304803820156009245060592889509953129791584/150053259122821257065881487091995251324031521235 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-591225626009014659163924990956774555529236054/150053259122821257065881487091995251324031521235 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-194458432510200231858970064025073/19490096798402434723107265868273414 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


1358176998532800225482425708420979724401/19159544756701529430203366639147496898560 scaled square of 
1 	 (4 vertex graph with (02 13) edges and (0, 1) type)
-1740772040902225840643278895506738943471/5432707994131200901929702833683918897604 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
-1740772040902225840643278895506738943471/5432707994131200901929702833683918897604 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
-584125048627572799320596134782451976801/10865415988262401803859405667367837795208 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
-584125048627572799320596134782451976801/10865415988262401803859405667367837795208 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-49814147454332887816917253826682465107/417900614933169300148438679514147607508 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-1534383465042954149023922862926996537837/10865415988262401803859405667367837795208 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-1534383465042954149023922862926996537837/10865415988262401803859405667367837795208 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-489797085475740823666387793805049661599/10865415988262401803859405667367837795208 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


4583389196093847984137399540259893855932810112965531333219/32893415863703652426084127595091845046470210735691171102720 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 2) type)
-721970450950979486469459303524405613391224913267256183059/4583389196093847984137399540259893855932810112965531333219 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
-2663244024392067491807218399497674818710882662079960478183/36667113568750783873099196322079150847462480903724250665752 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
368151238045829452069463196618525590535293153371213837153/36667113568750783873099196322079150847462480903724250665752 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-344304548382808867613280988649544654548692794094384511955/18333556784375391936549598161039575423731240451862125332876 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-3884801564263869997882363714205118006600248858456469583647/36667113568750783873099196322079150847462480903724250665752 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-1226976721707848107549516723470333924453704219122871176503/36667113568750783873099196322079150847462480903724250665752 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-203895230156847435863432737165135127183251546280945238495/36667113568750783873099196322079150847462480903724250665752 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


10204052722199072047254832608305076520774377147038696835211581/75094248588801605372107154067618100935603160890827265363460096 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (2, 0) type)
-625348102700774971000266541820623752967371092907028415448361/435372916147160407349539524621016598219706758273651064969027456 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
-31720963744361776597236353244848573097468200273810814918269545/435372916147160407349539524621016598219706758273651064969027456 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-7453496862091359363807218198901515377712257/334367613037088351451869708019302638598725056 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-67170303457196441251055206453692729754477916757973828785145891/1306118748441481222048618573863049794659120274820953194907082368 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-148961055825643188947179535767510987419404073542311873758505699/1306118748441481222048618573863049794659120274820953194907082368 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-1471306401370152156949588867580478435754391/222911742024725567634579805346201759065816704 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


28331112223436912710150140733339978848540120694385479690164337217021/304347727281283247531300504379338066996551489175701292733975289135104 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 3) type)
-5069939412126931844367589080643203145720866753027127376839017173251/28331112223436912710150140733339978848540120694385479690164337217021 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-5276689014236336252007081540081158814633722341761554961612394914802/84993336670310738130450422200019936545620362083156439070493011651063 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-16857462879247054302119322296590218568157656883050755682229257451329/84993336670310738130450422200019936545620362083156439070493011651063 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-4236627286328387820892646644534705123440713780278909821997546182721/84993336670310738130450422200019936545620362083156439070493011651063 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-714158534802001150502552878703863093561240307940999309948450178783/28331112223436912710150140733339978848540120694385479690164337217021 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


1338417489970349437985891291989908430247477167696619911206132229492724055/14853662165401292090979196984801350830543402798617974375796880030837506048 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 1) type)
-1350837289897672588632287928656438927134501804459/17864645550739696773360916272970786199239534932645 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-23599846351988816822596895349252757140114374434011860243751210225872506/267683497994069887597178258397981686049495433539323982241226445898544811 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-19105082018129342361189513873562919479237171941931888691229389279756433/89227832664689962532392752799327228683165144513107994080408815299514937 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-365650496781775926191559183982659586571039525597/11909763700493131182240610848647190799493023288430 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


1043858259045528888489590670394001135826894602469301789/14049328929759321212867772106384961332240345936149872640 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 3) type)
-395954328628937341033272213093882608276846977359950105/4175433036182115553958362681576004543307578409877207156 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-395954328628937341033272213093882608276846977359950105/4175433036182115553958362681576004543307578409877207156 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-32417526644926731548073560554162000736767560696277797/1043858259045528888489590670394001135826894602469301789 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


172116556741243185573271439751497134391027234828901142456952448011133104688943148057/984056173807540219269715467690086477262965661769881387375237361606571022173928947712 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 2) type)
-54550173104481465484891390110438555241289515236162719889944325936124896632405844599/172116556741243185573271439751497134391027234828901142456952448011133104688943148057 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-6429338068390622673739953869476946795051412914237878247668365179218009129642115880/172116556741243185573271439751497134391027234828901142456952448011133104688943148057 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


3549449277427995323347363579114294942547248869274168987258102271925922057699421901724013/22559661325188226819459834151108232398900721723493730544117671265715238297789156302127104 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (2, 1) type)
-14302692866560940179814509993446151390360054015056984755220/261537946628740886678590019153479016274317586248924301608177 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


14611686997361373488277492755099995338347332350173911595398808521/137121206962089301994944603961939206484429418659276024241547902976 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 3) type)


--------------------------------------------------


Type (2 vertex graph with (01) edges and (0, 1) type) contributes the following
96291/1048576 scaled square of 
1 	 (4 vertex graph with (01) edges and (0, 1) type)
5729/96291 	 (4 vertex graph with (01 03) edges and (0, 1) type)
5729/96291 	 (4 vertex graph with (01 03) edges and (1, 0) type)
-6143/10699 	 (4 vertex graph with (02 13) edges and (0, 2) type)
2536/32097 	 (4 vertex graph with (01 02 03) edges and (0, 1) type)
2536/32097 	 (4 vertex graph with (01 02 03) edges and (1, 0) type)
-69233/96291 	 (4 vertex graph with (01 03 13) edges and (0, 1) type)
-24517/96291 	 (4 vertex graph with (01 02 13) edges and (0, 1) type)
-27812/96291 	 (4 vertex graph with (01 02 13) edges and (0, 2) type)
-27812/96291 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
350/7407 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
665/96291 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
350/7407 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-52739/96291 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
665/96291 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-2536/32097 	 (4 vertex graph with (02 03 12 13) edges and (0, 2) type)
8384/96291 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-644/7407 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-644/7407 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
2728/96291 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


12301670495/100968431616 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (0, 1) type)
-8777777479/12301670495 	 (4 vertex graph with (01 03) edges and (1, 0) type)
-654451803/12301670495 	 (4 vertex graph with (02 13) edges and (0, 2) type)
8595305681307/34456979056495 	 (4 vertex graph with (01 02 03) edges and (0, 1) type)
8595305681307/34456979056495 	 (4 vertex graph with (01 02 03) edges and (1, 0) type)
510162946/12301670495 	 (4 vertex graph with (01 03 13) edges and (0, 1) type)
-518172547/12301670495 	 (4 vertex graph with (01 02 13) edges and (0, 1) type)
-119138624/12301670495 	 (4 vertex graph with (01 02 13) edges and (0, 2) type)
-4866477506/12301670495 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
-2995777681/12301670495 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
-3392675239/12301670495 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
1010313083/12301670495 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
113122498/12301670495 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-975193393/12301670495 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-8595305681307/34456979056495 	 (4 vertex graph with (02 03 12 13) edges and (0, 2) type)
619649858/12301670495 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-3354864461/12301670495 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-1803423869/12301670495 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-1084651394/12301670495 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


48214344731539/806202277560320 scaled square of 
1 	 (4 vertex graph with (01 03) edges and (1, 0) type)
-654451803/3523893016 	 (4 vertex graph with (02 13) edges and (0, 2) type)
8595305681307/9870424337816 	 (4 vertex graph with (01 02 03) edges and (0, 1) type)
8595305681307/9870424337816 	 (4 vertex graph with (01 02 03) edges and (1, 0) type)
255081473/1761946508 	 (4 vertex graph with (01 03 13) edges and (0, 1) type)
-518172547/3523893016 	 (4 vertex graph with (01 02 13) edges and (0, 1) type)
-316289035739413/385714757852312 	 (4 vertex graph with (01 02 13) edges and (0, 2) type)
-229421549001997/385714757852312 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
-72009487992227/385714757852312 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
-27116147988936/48214344731539 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
-145313510511059/385714757852312 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
56561249/1761946508 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-32645576617667/48214344731539 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-8595305681307/9870424337816 	 (4 vertex graph with (02 03 12 13) edges and (0, 2) type)
309824929/1761946508 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-268111141799957/385714757852312 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-296499623936853/385714757852312 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-542325697/1761946508 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


110945518064217/1847534821572608 scaled square of 
1 	 (4 vertex graph with (02 13) edges and (0, 2) type)
-13913330120545675/103586132032623939 	 (4 vertex graph with (01 02 03) edges and (0, 1) type)
-13913330120545675/103586132032623939 	 (4 vertex graph with (01 02 03) edges and (1, 0) type)
-3202298277858/12327279784913 	 (4 vertex graph with (01 03 13) edges and (0, 1) type)
-2844914604715/110945518064217 	 (4 vertex graph with (01 02 13) edges and (0, 1) type)
-3164784035683/36981839354739 	 (4 vertex graph with (01 02 13) edges and (0, 2) type)
-3164784035683/36981839354739 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
3978560695433/110945518064217 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
11802263482540/110945518064217 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
3978560695433/110945518064217 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-17701514217466/110945518064217 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
11802263482540/110945518064217 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
13913330120545675/103586132032623939 	 (4 vertex graph with (02 03 12 13) edges and (0, 2) type)
206268784222/110945518064217 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
11201025738127/110945518064217 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
11201025738127/110945518064217 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
6373570075346/110945518064217 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


7140626346644949865562555/101412942494085381056626688 scaled square of 
1 	 (4 vertex graph with (01 02 03) edges and (0, 1) type)
1 	 (4 vertex graph with (01 02 03) edges and (1, 0) type)
179129410556147758145312/1428125269328989973112511 	 (4 vertex graph with (01 03 13) edges and (0, 1) type)
-80962950690640638003353/612053686855281417048219 	 (4 vertex graph with (01 02 13) edges and (0, 1) type)
-129396326731762873402341/1428125269328989973112511 	 (4 vertex graph with (01 02 13) edges and (0, 2) type)
-129396326731762873402341/1428125269328989973112511 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
-4517704878402357720682021/21421879039934849596687665 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
-13563314572726410604013879/21421879039934849596687665 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
-4517704878402357720682021/21421879039934849596687665 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
1158052015917329206553764/4284375807986969919337533 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-13563314572726410604013879/21421879039934849596687665 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-1 	 (4 vertex graph with (02 03 12 13) edges and (0, 2) type)
181789680191205542787878/931386045214558678116855 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-16050900049033714928289146/21421879039934849596687665 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-16050900049033714928289146/21421879039934849596687665 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-8044099168880667188646874/21421879039934849596687665 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


45318579327256520584584325597/748748941205957495023212167168 scaled square of 
1 	 (4 vertex graph with (01 03 13) edges and (0, 1) type)
-5950825831078948132547935631/271911475963539123507505953582 	 (4 vertex graph with (01 02 13) edges and (0, 1) type)
-4383874205997378790958184007/90637158654513041169168651194 	 (4 vertex graph with (01 02 13) edges and (0, 2) type)
-4383874205997378790958184007/90637158654513041169168651194 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
-4980260309323123293334164946/135955737981769561753752976791 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
-41521254486177132992674054453/271911475963539123507505953582 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
-4980260309323123293334164946/135955737981769561753752976791 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-42525291341411837787711791956/135955737981769561753752976791 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-41521254486177132992674054453/271911475963539123507505953582 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-7793935960792309385602409987/135955737981769561753752976791 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-4067526213989545184265982406/135955737981769561753752976791 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-4067526213989545184265982406/135955737981769561753752976791 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-21901494992722453007651133562/135955737981769561753752976791 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


51938069812254557178713719849798501/855359543459831999913019688349597696 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 1) type)
-657361506296035866865576221150807/3995236139404196706054901526907577 	 (4 vertex graph with (01 02 13) edges and (0, 2) type)
-657361506296035866865576221150807/3995236139404196706054901526907577 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
-1273491380191834398202383445286696/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
-3016468722958180628205350069867827/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
-1273491380191834398202383445286696/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-9116470804818950328202708495785254/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-3016468722958180628205350069867827/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-1421961674762668446353465651254432/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-204893884595624043769530227045320/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-204893884595624043769530227045320/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
822628083879633714696472427800984/51938069812254557178713719849798501 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


27664470926103553600194106255872587568019343/458549165671857687211174900720701439411748864 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (0, 2) type)
-6161459038337997202481925594383399666023109/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
-2368463803070166651499796228463894843357539/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
-1695372860217532159461843898221796927903640/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
-1282941523811706485006382295212754236937219/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-1952226520665795081286363397960736368553499/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-217349105923881041811009676740834132230676/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-6996406861801185638677138267265606363311/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-455515858646793907998550401364423964500935/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
126709136863240912369062835610724065454281/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
385769059562781865008671403509860503237579/27664470926103553600194106255872587568019343 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


207908889655501934189936953847300156264552914689/3626037533226244977484641895169731797715431325696 scaled square of 
1 	 (4 vertex graph with (01 02 13) edges and (2, 0) type)
-9544237294701472497012254044711093174053255701/138605926437001289459957969231533437509701943126 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
-9409199335555144465324999626620304193737085313/415817779311003868379873907694600312529105829378 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
-13992298925018518443497337965336060168698069861/138605926437001289459957969231533437509701943126 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-17835556617354715379430857761136668907/196451683197653474859645163502463870762 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-27578354061688787855843728373697674804661609659/415817779311003868379873907694600312529105829378 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-63919227292920376391433515145359423/196451683197653474859645163502463870762 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
399433137412107530831252413600261473707469953/415817779311003868379873907694600312529105829378 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-6757783381005609204625976742735405379563298471/415817779311003868379873907694600312529105829378 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
1174796372282515401812801384744269449/65483894399217824953215054500821290254 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


505390324974112653352816209387868898259977525535350503/4723512557387164583144858845210043187530629803246878720 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 1) type)
-180354253744187505988449938110924867428678592167459238/505390324974112653352816209387868898259977525535350503 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
-50775307433016762801759961623723254160915962822165567/505390324974112653352816209387868898259977525535350503 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-15556354797271972875673499401280230505262554507770785/505390324974112653352816209387868898259977525535350503 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
1650690189234172604051614900217927049211537289619622/45944574997646604850256019035260808932725229594122773 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-14402612918077830982479395937804199997317292467282497/505390324974112653352816209387868898259977525535350503 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-10354781512006391200682701269051658317051961309378847/45944574997646604850256019035260808932725229594122773 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-6291043676790897762938631010274244390939938001064997/505390324974112653352816209387868898259977525535350503 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-13298404434085971548822232279608189664942200498159288/505390324974112653352816209387868898259977525535350503 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


132160958934824676352546789735756222522900244187356288611735/794910248100082724403123914362641026792781290723633533550592 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (0, 2) type)
909940737727520063554362325605802557265238848763193078/18880136990689239478935255676536603217557177741050898373105 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-806522737080676515156549551192718712759132082915589747089/18880136990689239478935255676536603217557177741050898373105 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-667388040395402534757925154725538283909001529354503707979/26432191786964935270509357947151244504580048837471257722347 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-935510169848994141539865789722086079574309700585464906242/132160958934824676352546789735756222522900244187356288611735 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-10701783790785084905454842667610519177438975248243520325992/132160958934824676352546789735756222522900244187356288611735 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-17802248460944795708971203609461544889040664257874917696/3776027398137847895787051135307320643511435548210179674621 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-2605121418336634128586190853070267306069787602608690095151/264321917869649352705093579471512445045800488374712577223470 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


262102398055539858199504719026502752369310691652160988920156387/2474657315643619996983001832035005656931654400875023351559618560 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 0) type)
-11957290348753185999849358630304731636665747198372339758988703/349469864074053144266006292035337003159080922202881318560208516 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-31177237583856035391343807525632350101400632621914652657640405/87367466018513286066501573008834250789770230550720329640052129 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-11071332712908227303104997755751856465197091250179720637831057/349469864074053144266006292035337003159080922202881318560208516 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-37158244913572374904247408460755415792720328295512578342519331/1048409592222159432798018876106011009477242766608643955680625548 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-240019303432068975149815152727150080875136240741712178494020755/1048409592222159432798018876106011009477242766608643955680625548 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-3407478829249592378869261933066627244142910619078559022154991/116489954691351048088668764011779001053026974067627106186736172 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


4709697722480573446427821342465020510764227561188756464910453240805/61074285365219058300311968946207588904089406179968080248431534145536 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (1, 3) type)
-444692987953788433790324450939344870890849501922431184596536509124/4709697722480573446427821342465020510764227561188756464910453240805 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-82886827233149039143211851155968304709882675091801861009892573701/4709697722480573446427821342465020510764227561188756464910453240805 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-114200097630730482345978726665581656743368888405390731275029312085/2825818633488344067856692805479012306458536536713253878946271944483 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-471754238996529407930850794860462909717184058753746242412587116089/14129093167441720339283464027395061532292682683566269394731359722415 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-225223406625340425127364459480480173567083044645502740715811886537/4709697722480573446427821342465020510764227561188756464910453240805 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


357502261183025272743760828336866402080574469363517062901380010173868323/2160583249583408029695655896498513089354110922150464405790600245125775360 scaled square of 
1 	 (4 vertex graph with (01 02 03 13) edges and (2, 0) type)
-17777604889844712325425217914509378007307574683736217/2204336544820200110253766806724365215005027984804358212 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-9177784462450563096604380132440151480056462186294127387170032647429025/1072506783549075818231282485010599206241723408090551188704140030521604969 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-88964872293240636687818368748226567655007555991413300103323543337754997/1072506783549075818231282485010599206241723408090551188704140030521604969 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-54032153176528731626212872559603157526306670932784133/4408673089640400220507533613448730430010055969608716424 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


4469567541108101647549274785323262823229137321483310763521/72231699900668317212795430722743999365284757006069209890816 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 1) type)
-742958516333774541942929347777697138058006606806425594891/35756540328864813180394198282586102585833098571866486108168 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-742958516333774541942929347777697138058006606806425594891/35756540328864813180394198282586102585833098571866486108168 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-26195003603640799603838995952736623511784495451136029667251/71513080657729626360788396565172205171666197143732972216336 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


991131651465741243398828768640449242358241798184756996731882332320341531461512421/24322952314058918408748075889465932123715453186679258600190876604791378366733221888 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (0, 2) type)
-143343978588319175174475717483854483343074860172343211034150308981444708594615195/991131651465741243398828768640449242358241798184756996731882332320341531461512421 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-105372385947585715498122719527497610924546656785626583751889296581471184117517763/1982263302931482486797657537280898484716483596369513993463764664640683062923024842 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


3887202540982574222429644031293056354062999383953490949571408982734834623998423611253/97432205865688227191078463272430722320784601728754351806730960796418853908792517033984 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13) edges and (2, 0) type)
-162429882534537739333575944552276847409154737106953319285873393/2613702838392716193938856185548866466728449469099644707264850972 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


82260056306953166059150543874254368892042925490999662170062111056997/2740666067470480775775630063618088204216250630510629048564948372815872 scaled square of 
1 	 (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1) type)


--------------------------------------------------


Type (4 vertex graph with () edges and (0, 1, 2, 3) type) contributes the following
38703/524288 scaled square of 
1 	 (5 vertex graph with (01) edges and (0, 2, 3, 4) type)
-2279/5529 	 (5 vertex graph with (01) edges and (2, 0, 3, 4) type)
-1184/38703 	 (5 vertex graph with (01) edges and (2, 3, 0, 4) type)
3448/38703 	 (5 vertex graph with (01) edges and (2, 3, 4, 0) type)
-3721/77406 	 (5 vertex graph with (01 04) edges and (1, 2, 3, 4) type)
-3191/77406 	 (5 vertex graph with (01 04) edges and (1, 2, 4, 3) type)
-1339/25802 	 (5 vertex graph with (01 04) edges and (1, 4, 2, 3) type)
-1119/12901 	 (5 vertex graph with (01 04) edges and (2, 1, 3, 4) type)
-3098/38703 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
-173/4074 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


519414481/5797576704 scaled square of 
1 	 (5 vertex graph with (01) edges and (2, 0, 3, 4) type)
-131214596/519414481 	 (5 vertex graph with (01) edges and (2, 3, 0, 4) type)
2418739/519414481 	 (5 vertex graph with (01) edges and (2, 3, 4, 0) type)
-37535054/519414481 	 (5 vertex graph with (01 04) edges and (1, 2, 3, 4) type)
-58144618/519414481 	 (5 vertex graph with (01 04) edges and (1, 2, 4, 3) type)
-15302991/519414481 	 (5 vertex graph with (01 04) edges and (1, 4, 2, 3) type)
-19768638/519414481 	 (5 vertex graph with (01 04) edges and (2, 1, 3, 4) type)
-25383257/519414481 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
-55665250/519414481 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


368561717724749/3812518911803392 scaled square of 
1 	 (5 vertex graph with (01) edges and (2, 3, 0, 4) type)
-116208954921113/368561717724749 	 (5 vertex graph with (01) edges and (2, 3, 4, 0) type)
-38161732135157/368561717724749 	 (5 vertex graph with (01 04) edges and (1, 2, 3, 4) type)
3049617335991/368561717724749 	 (5 vertex graph with (01 04) edges and (1, 2, 4, 3) type)
-28796637168346/368561717724749 	 (5 vertex graph with (01 04) edges and (1, 4, 2, 3) type)
-44632958449137/368561717724749 	 (5 vertex graph with (01 04) edges and (2, 1, 3, 4) type)
-5982183498804/368561717724749 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
-22305902274909/368561717724749 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


3092509823060411061/48308121465618300928 scaled square of 
1 	 (5 vertex graph with (01) edges and (2, 3, 4, 0) type)
-18915359150559107/374849675522474068 	 (5 vertex graph with (01 04) edges and (1, 2, 3, 4) type)
-6930304884455835/53549953646067724 	 (5 vertex graph with (01 04) edges and (1, 2, 4, 3) type)
-44581867843180685/374849675522474068 	 (5 vertex graph with (01 04) edges and (1, 4, 2, 3) type)
-1057325878430235/26774976823033862 	 (5 vertex graph with (01 04) edges and (2, 1, 3, 4) type)
-26526393551147327/187424837761237034 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
-23384915588546725/374849675522474068 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


3799188492144344961679/49132296670081721040896 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (1, 2, 3, 4) type)
-2808830268328954218391/7598376984288689923358 	 (5 vertex graph with (01 04) edges and (1, 2, 4, 3) type)
-49903349997099756396/3799188492144344961679 	 (5 vertex graph with (01 04) edges and (1, 4, 2, 3) type)
2158390642181848279961/7598376984288689923358 	 (5 vertex graph with (01 04) edges and (2, 1, 3, 4) type)
45041033528241947999/7598376984288689923358 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
2006936573866091975665/7598376984288689923358 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


789510699804025284614786135/7967475744677497325075038208 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (1, 2, 4, 3) type)
-113571411057265966802108002/789510699804025284614786135 	 (5 vertex graph with (01 04) edges and (1, 4, 2, 3) type)
-55942512544834702437885879/789510699804025284614786135 	 (5 vertex graph with (01 04) edges and (2, 1, 3, 4) type)
178276311550654496730530591/789510699804025284614786135 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
38025204177753862974501951/157902139960805056922957227 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


85688430136876209096985196089207/827861971557705616840233986293760 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (1, 4, 2, 3) type)
-9521267691024849674413467801346/85688430136876209096985196089207 	 (5 vertex graph with (01 04) edges and (2, 1, 3, 4) type)
12445949672457204188104110981859/85688430136876209096985196089207 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
2127048719474363149572819114680/85688430136876209096985196089207 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


9301490664057913999950035012526302833/89850831319205107830080348974436319232 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (2, 1, 3, 4) type)
-1615996488347415863193113288011388414/9301490664057913999950035012526302833 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
24966310852021398937039341560226181/9301490664057913999950035012526302833 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


915549617623972462207232639270585456050263/9753319874555191230411607913294780519415808 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (2, 1, 4, 3) type)
-35608294505905302731627297737562073717207/101727735291552495800803626585620606227807 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


367885165923364701101617263060189958271445675/6666828860067184364801466471915232049745559552 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (2, 3, 1, 4) type)


--------------------------------------------------


Type (4 vertex graph with (01) edges and (0, 1, 2, 3) type) contributes the following
80473/1048576 scaled square of 
1 	 (5 vertex graph with (01) edges and (0, 1, 2, 3) type)
-520/80473 	 (5 vertex graph with (01 04) edges and (0, 1, 2, 3) type)
-520/80473 	 (5 vertex graph with (01 04) edges and (1, 0, 2, 3) type)
-27204/80473 	 (5 vertex graph with (02 14) edges and (0, 2, 1, 3) type)
-27204/80473 	 (5 vertex graph with (02 14) edges and (0, 2, 3, 1) type)
-53522/80473 	 (5 vertex graph with (01 04 14) edges and (0, 1, 2, 3) type)
-2109/80473 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 4) type)
-2109/80473 	 (5 vertex graph with (01 02 14) edges and (0, 2, 4, 3) type)
-2109/80473 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
-2109/80473 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-34532/80473 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-5618/80473 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-5618/80473 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-21782/80473 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-21782/80473 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-19878/80473 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


7687209071/42191028224 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (0, 1, 2, 3) type)
-4384304240/7687209071 	 (5 vertex graph with (01 04) edges and (1, 0, 2, 3) type)
-521367399/15374418142 	 (5 vertex graph with (02 14) edges and (0, 2, 1, 3) type)
-624050947/15374418142 	 (5 vertex graph with (02 14) edges and (0, 2, 3, 1) type)
-96159126/7687209071 	 (5 vertex graph with (01 04 14) edges and (0, 1, 2, 3) type)
-209134356/7687209071 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 4) type)
152365331/15374418142 	 (5 vertex graph with (01 02 14) edges and (0, 2, 4, 3) type)
-1074526027/15374418142 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
-251945992/7687209071 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-272009901/15374418142 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-58757456/7687209071 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-57469888/7687209071 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-1209619873/7687209071 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-491478821/7687209071 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-166436172/7687209071 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


495458844983817/4030311469416448 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (1, 0, 2, 3) type)
-8001603472399/90083426360694 	 (5 vertex graph with (02 14) edges and (0, 2, 1, 3) type)
-7618466512003/90083426360694 	 (5 vertex graph with (02 14) edges and (0, 2, 3, 1) type)
-32053042/1100968277 	 (5 vertex graph with (01 04 14) edges and (0, 1, 2, 3) type)
-35461212566264/495458844983817 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 4) type)
-8576665753559/90083426360694 	 (5 vertex graph with (01 02 14) edges and (0, 2, 4, 3) type)
-3998839657793/90083426360694 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
-33704067196172/495458844983817 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-90669967/2201936554 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-2897011452352/165152948327939 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-2914626944784/165152948327939 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-37616931513169/165152948327939 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-47441972417117/165152948327939 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-55478724/1100968277 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


14884706151354049357/47229659439795535872 scaled square of 
1 	 (5 vertex graph with (02 14) edges and (0, 2, 1, 3) type)
-9052918294092434615/14884706151354049357 	 (5 vertex graph with (02 14) edges and (0, 2, 3, 1) type)
-377790492307559916/14884706151354049357 	 (5 vertex graph with (01 04 14) edges and (0, 1, 2, 3) type)
-1064998024714134208/14884706151354049357 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 4) type)
566946166538524688/14884706151354049357 	 (5 vertex graph with (01 02 14) edges and (0, 2, 4, 3) type)
-1640330046172003894/14884706151354049357 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
-8385854919344998/14884706151354049357 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-227086251537416583/14884706151354049357 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
559979312159017386/14884706151354049357 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-1334841608103186546/14884706151354049357 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-326094988627451721/14884706151354049357 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-277535965851905187/14884706151354049357 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-331192842946646148/14884706151354049357 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


387416290688391095939249/1950968204670277957320704 scaled square of 
1 	 (5 vertex graph with (02 14) edges and (0, 2, 3, 1) type)
-13851671639934/213822243061583 	 (5 vertex graph with (01 04 14) edges and (0, 1, 2, 3) type)
-108412407053718457951349/1549665162753564383756996 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 4) type)
-214060612309246913105477/1549665162753564383756996 	 (5 vertex graph with (01 02 14) edges and (0, 2, 4, 3) type)
-71166773398560775286751/1549665162753564383756996 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
-176814978654089230440879/1549665162753564383756996 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-16652214676059/427644486123166 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-6318620729924991209103/59602506259752476298346 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-1600689089781763255977/59602506259752476298346 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-78628809676201954677921/1549665162753564383756996 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-81772405904980444647783/1549665162753564383756996 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-12143170893402/213822243061583 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


12339579400109131977/112104436170271227904 scaled square of 
1 	 (5 vertex graph with (01 04 14) edges and (0, 1, 2, 3) type)
-726374235817319437/24679158800218263954 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 4) type)
-726374235817319437/24679158800218263954 	 (5 vertex graph with (01 02 14) edges and (0, 2, 4, 3) type)
-726374235817319437/24679158800218263954 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
-726374235817319437/24679158800218263954 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-651304267732474675/24679158800218263954 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-190446739740993905/8226386266739421318 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-190446739740993905/8226386266739421318 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-567712225146273295/24679158800218263954 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-567712225146273295/24679158800218263954 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-2008483797036091313/24679158800218263954 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


52041083113253696031447855487089583/257880172958544321583878919412514816 scaled square of 
1 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 4) type)
-22129044212911430123345028021429893/52041083113253696031447855487089583 	 (5 vertex graph with (01 02 14) edges and (0, 2, 4, 3) type)
-2170302054740749792128223521287438/52041083113253696031447855487089583 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
25501698555290487259151315040124150/52041083113253696031447855487089583 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-893955921830503036222639890988789/104082166226507392062895710974179166 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-2534192327901455057094232504098219/104082166226507392062895710974179166 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-1016786603788948604195220082137459/104082166226507392062895710974179166 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-1805992366544183850876581850541775/52041083113253696031447855487089583 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-1617044166056317087005336262474814/52041083113253696031447855487089583 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-1061077269933889000741050341578229/104082166226507392062895710974179166 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


14498833563410791989933317929798585959989/54569030766563107569871466515230446583808 scaled square of 
1 	 (5 vertex graph with (01 02 14) edges and (0, 2, 4, 3) type)
-276752282928224787291108310117225850073/14498833563410791989933317929798585959989 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
1835386323695233521033196354841819842156/14498833563410791989933317929798585959989 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-134802235677261696703052923826605673802/14498833563410791989933317929798585959989 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-144634913950408142170284865196063228269/14498833563410791989933317929798585959989 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-390827615180284311290118356403972005135/14498833563410791989933317929798585959989 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-779036795712191957135007282793476664953/14498833563410791989933317929798585959989 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-253302643249494609638345886151893923451/14498833563410791989933317929798585959989 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-160002953971743526974362860388897659722/14498833563410791989933317929798585959989 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


4587365465881838906720823950014510020033107739/15203128902587034621636318781556482071581425664 scaled square of 
1 	 (5 vertex graph with (01 02 14) edges and (2, 0, 3, 4) type)
-1232141795208099225173882195318542742919054461/4587365465881838906720823950014510020033107739 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-8047731402756224286487603944429262100706853/1310675847394811116205949700004145720009459354 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-66683793664920250585072281515859338910724431/3058243643921225937813882633343006680022071826 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-7906488222812000824357956114773337398956183/3058243643921225937813882633343006680022071826 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-38616986119400352440831889482959933054773500/4587365465881838906720823950014510020033107739 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-177091356388674368343927993545257835222298671/4587365465881838906720823950014510020033107739 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-66865549634244849580603514429671593761328131/9174730931763677813441647900029020040066215478 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


19138344254300202234089530813931368224287299920893/150318791586016097295427959194075464336444874391552 scaled square of 
1 	 (5 vertex graph with (01 02 14) edges and (2, 0, 4, 3) type)
-44853715381583096050433/5342916443842562625306388 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-11561372416684821895440990349753055658673419/1478920793176608947247225301001206902558762044 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-37755661116814571189749192619603573599622439/1478920793176608947247225301001206902558762044 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-19907188857408136598826480679040570033652715/1478920793176608947247225301001206902558762044 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-75173075324441221699771646665505644951665643/1478920793176608947247225301001206902558762044 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-53238931250690582810113/5342916443842562625306388 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


132694597049505614939906123751/1400613488254664736848317775872 scaled square of 
1 	 (5 vertex graph with (02 03 14) edges and (1, 4, 2, 3) type)
-1396256966689175796455932469/132694597049505614939906123751 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-1396256966689175796455932469/132694597049505614939906123751 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-3608371259575447525744886116/132694597049505614939906123751 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-3608371259575447525744886116/132694597049505614939906123751 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-3211816932012178479250641962/132694597049505614939906123751 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


9093202954311247863153118023425821768352761908064454515/38514093982961929075115387374432471893406767773660479488 scaled square of 
1 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 3) type)
-182199190073392406932924769697249474256982167172707037/9093202954311247863153118023425821768352761908064454515 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-8670204152229396387085413332604435477358082213718290/1818640590862249572630623604685164353670552381612890903 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-38767178267563009229819977727755692598852222125451738/9093202954311247863153118023425821768352761908064454515 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-42823731788562392988994694250120929066583536069243813/9093202954311247863153118023425821768352761908064454515 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


70321742604074943245713881837188944652740437890152054472091/297966074406870969979801371391617327705383302203456045547520 scaled square of 
1 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 3, 2) type)
-306644177099433291711635969678822449012812303583188299545/70321742604074943245713881837188944652740437890152054472091 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-341396717954665234030000308758149420489668295480396899041/70321742604074943245713881837188944652740437890152054472091 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-154709854520579683389348670975351/32192899554022199691079710729616306 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


3118731149005752520540492501037350247981166646599759203546597851/18434422893202621922204419840328058707047989350276020167531823104 scaled square of 
1 	 (5 vertex graph with (01 02 03 14) edges and (1, 4, 2, 3) type)
-203096836535749361253063558898195417221760771357752327079503227/6237462298011505041080985002074700495962333293199518407093195702 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-65488855210428967621754980350694870409895589361742357859131723/6237462298011505041080985002074700495962333293199518407093195702 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


552669574940994697077314327304289837729238684780331350124779455627025/3270226633299855954978267464767740573627099797624989106618077388210176 scaled square of 
1 	 (5 vertex graph with (01 02 03 14) edges and (4, 1, 2, 3) type)
-14990215398722745575649804948649576809/1381249340387455038091838100046475210425 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


5183074354558029869688043028887703597628331/45260778385816126688193350862322899695206400 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 14) edges and (1, 4, 2, 3) type)


--------------------------------------------------


Type (4 vertex graph with (01 03) edges and (0, 1, 2, 3) type) contributes the following
13523/131072 scaled square of 
1 	 (5 vertex graph with (01 04) edges and (0, 1, 2, 4) type)
3031/54092 	 (5 vertex graph with (01 03 04) edges and (0, 1, 2, 3) type)
-9911/108184 	 (5 vertex graph with (01 02 14) edges and (0, 1, 3, 2) type)
-9911/108184 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 1) type)
-8995/108184 	 (5 vertex graph with (02 03 14) edges and (0, 2, 1, 3) type)
-1199/27046 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 2, 3) type)
-1199/27046 	 (5 vertex graph with (01 03 04 14) edges and (0, 3, 2, 1) type)
-7871/54092 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 4, 3) type)
-9695/108184 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-9695/108184 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
-3031/54092 	 (5 vertex graph with (02 04 12 14) edges and (0, 2, 3, 4) type)
-1341/54092 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-1341/54092 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-1437/27046 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-15011/108184 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
-12233/108184 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


7433038463203/79435761975296 scaled square of 
1 	 (5 vertex graph with (01 03 04) edges and (0, 1, 2, 3) type)
-344786885011/14866076926406 	 (5 vertex graph with (01 02 14) edges and (0, 1, 3, 2) type)
-344786885011/14866076926406 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 1) type)
-2314185446531/14866076926406 	 (5 vertex graph with (02 03 14) edges and (0, 2, 1, 3) type)
-403722611170/7433038463203 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 2, 3) type)
-403722611170/7433038463203 	 (5 vertex graph with (01 03 04 14) edges and (0, 3, 2, 1) type)
222122944101/7433038463203 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 4, 3) type)
-692976416419/14866076926406 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-692976416419/14866076926406 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
-1 	 (5 vertex graph with (02 04 12 14) edges and (0, 2, 3, 4) type)
-133914849257/7433038463203 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-133914849257/7433038463203 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-458846767340/7433038463203 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
1450895482761/14866076926406 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
-570067903393/14866076926406 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


4132713643615124365/15588211479183097856 scaled square of 
1 	 (5 vertex graph with (01 02 14) edges and (0, 1, 3, 2) type)
-315707157994306543/826542728723024873 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 1) type)
-15550811510170058/826542728723024873 	 (5 vertex graph with (02 03 14) edges and (0, 2, 1, 3) type)
-2998644984998224/590387663373589195 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 2, 3) type)
-78135714600092232/4132713643615124365 	 (5 vertex graph with (01 03 04 14) edges and (0, 3, 2, 1) type)
-124669291395328314/4132713643615124365 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 4, 3) type)
48860916063179979/4132713643615124365 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-252444731081216829/4132713643615124365 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
4408953325982666/179683201896309755 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-63676470750050262/826542728723024873 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-8162450081292509/4132713643615124365 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-56923642592407007/4132713643615124365 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
-23562120813998098/4132713643615124365 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


24531601195319876002425/108336608539184316153856 scaled square of 
1 	 (5 vertex graph with (01 02 14) edges and (0, 2, 3, 1) type)
-7775405755085029/255417785364359165 	 (5 vertex graph with (02 03 14) edges and (0, 2, 1, 3) type)
-239502872584128619333/9812640478127950400970 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 2, 3) type)
-141320275890068956307/9812640478127950400970 	 (5 vertex graph with (01 03 04 14) edges and (0, 3, 2, 1) type)
-62334645697664157/1277088926821795825 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 4, 3) type)
-108317422326064760496/1635440079687991733495 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-22037294429984234559/1635440079687991733495 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
-7774143902655540746963/98126404781279504009700 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-561656479536766645693/98126404781279504009700 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-8162450081292509/2554177853643591650 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-56923642592407007/2554177853643591650 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
-11781060406999049/1277088926821795825 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


11743290844425438812675/107129983882487310319616 scaled square of 
1 	 (5 vertex graph with (02 03 14) edges and (0, 2, 1, 3) type)
-381016954200352549798/11743290844425438812675 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 2, 3) type)
-381016954200352549798/11743290844425438812675 	 (5 vertex graph with (01 03 04 14) edges and (0, 3, 2, 1) type)
-2034668775825125532224/58716454222127194063375 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 4, 3) type)
-13558630215542807218/1677612977775062687525 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-13558630215542807218/1677612977775062687525 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
-451827111767875634876/58716454222127194063375 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-451827111767875634876/58716454222127194063375 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-1029447128874585148979/58716454222127194063375 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-2037988816389685036932/58716454222127194063375 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
236861552700192106117/58716454222127194063375 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


28367003158594145488014728965817/118267248026880968833197185433600 scaled square of 
1 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 2, 3) type)
-3014297111540394703246490287838/28367003158594145488014728965817 	 (5 vertex graph with (01 03 04 14) edges and (0, 3, 2, 1) type)
-1438791579217179231439387085124/141835015792970727440073644829085 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 4, 3) type)
-14944058903573461713725306871/28367003158594145488014728965817 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-336301317258994915861211913231/28367003158594145488014728965817 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
744291795074492058885820103473/283670031585941454880147289658170 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-7080358978171866910939897703377/283670031585941454880147289658170 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-1093761632188609728491540434254/141835015792970727440073644829085 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-621683771259044181417486624132/141835015792970727440073644829085 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
430694288026237363528894941759/283670031585941454880147289658170 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


17634805989035663589507820094491897523/74362396760065036748101331100151316480 scaled square of 
1 	 (5 vertex graph with (01 03 04 14) edges and (0, 3, 2, 1) type)
-4405997125174716604775908/388186696295145822956277215 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 4, 3) type)
-12497247872753589643952624985427175/1037341528766803740559283534970111619 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-1874449365580948108622625232075247/1037341528766803740559283534970111619 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
-4402158907453398838229542432699662229/176348059890356635895078200944918975230 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-5075385408318110008396510250219019/176348059890356635895078200944918975230 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-56940061022885612394791006/6599173837017478990256712655 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-1407138798749327605532476/286920601609455608272030985 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
22421484097362557318386951/13198347674034957980513425310 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


212043386052236822098496277616647/2035216266271894132261006684979200 scaled square of 
1 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 4, 3) type)
-288565796113941188572983229060/70681128684078940699498759205549 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-288565796113941188572983229060/70681128684078940699498759205549 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
-495745856006916582364096865064/70681128684078940699498759205549 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-495745856006916582364096865064/70681128684078940699498759205549 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-333566119802823186079144613273/212043386052236822098496277616647 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-6101331277561637560255967903074/212043386052236822098496277616647 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
2927720573784534231985198989784/212043386052236822098496277616647 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


58713415629149060152156390059656145621747633837/247568006492345812591425507128702957809596366848 scaled square of 
1 	 (5 vertex graph with (03 04 12 14) edges and (0, 3, 2, 4) type)
-4789262295875627726912446150081642257438067865/117426831258298120304312780119312291243495267674 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
-1564870653800269317414937576664549547339310799/234853662516596240608625560238624582486990535348 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-1753012467244949456663348223829628712737251781/234853662516596240608625560238624582486990535348 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
301008641576177766556037211369535029290444225/58713415629149060152156390059656145621747633837 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-1546345206883496860386576267252820370286998053/234853662516596240608625560238624582486990535348 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
2496235335390979342258240566766797416678757607/234853662516596240608625560238624582486990535348 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


14576627947352820220975830253331639602637307838269103/61565478506750604898107538863194002551469646898266112 scaled square of 
1 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 2, 3) type)
-225906346364175326271789871549135802772981028582637/29153255894705640441951660506663279205274615676538206 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-203466803942475102517302069579621771307643724988223/29153255894705640441951660506663279205274615676538206 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
45056539968530909631790443474599650/8430088753164873891185105331242293873 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-115732498997806991515913374420001941/16860177506329747782370210662484587746 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
186824747905848804274562632982673079/16860177506329747782370210662484587746 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


132207750151657448345668721322783228903343778846022096741827/519679875701796647745018374246394229151150601929909340209152 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 3, 2, 4) type)
-5701038843626587725445907989834925069514032654352291786199/132207750151657448345668721322783228903343778846022096741827 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-20652418754589249448692114500973977840840414509948577716/132207750151657448345668721322783228903343778846022096741827 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-230113628438577265512815360173308885321830836140823514896/132207750151657448345668721322783228903343778846022096741827 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
-533770408165968513942207310645925555202073594105022632/132207750151657448345668721322783228903343778846022096741827 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


8800544298439387525413542244554068447981126513291321355631739041/34657468455756090139126981282439686757638151561811616528289497088 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 2, 3) type)
-2985973911413643897499212843410102279539/18290629493486195286492095558851877739120037 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
-33270354399803099253297770090517762557884/18290629493486195286492095558851877739120037 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
-77173745719930487206671192152659337878/18290629493486195286492095558851877739120037 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


3499248329142532584789321935478492612534903653171/28768672667642671063093103389077999828263297875968 scaled square of 
1 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 4) type)
86014100207321323009577701963270159319988670505/6998496658285065169578643870956985225069807306342 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
75091243044522169075201786856613082395072355651/6998496658285065169578643870956985225069807306342 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


848516672367747240875643144744810048516241384099241337/7338455631957920495256096075632591739362798266054868992 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 2, 3, 4) type)
172941315309846341549955222192933087047685526175923/3177965065047742475189674699418764226652589453555211 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


219513032066589644050119273650388796192576863289567867547/1666168948023750806832244168808865058863232819425554464768 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 2, 3, 4) type)


--------------------------------------------------


Type (4 vertex graph with (02 13) edges and (0, 1, 2, 3) type) contributes the following
5039/65536 scaled square of 
1 	 (5 vertex graph with (02 14) edges and (0, 1, 2, 4) type)
-8417/80624 	 (5 vertex graph with (02 03 14) edges and (0, 1, 2, 4) type)
-8417/80624 	 (5 vertex graph with (02 03 14) edges and (1, 0, 4, 2) type)
-8417/80624 	 (5 vertex graph with (02 03 14) edges and (1, 2, 4, 0) type)
-8417/80624 	 (5 vertex graph with (02 03 14) edges and (2, 1, 0, 4) type)
-15867/80624 	 (5 vertex graph with (03 04 12 14) edges and (0, 1, 3, 2) type)
-15867/80624 	 (5 vertex graph with (03 04 12 14) edges and (0, 2, 3, 1) type)
-15867/80624 	 (5 vertex graph with (03 04 12 14) edges and (2, 0, 1, 3) type)
-15867/80624 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-4557/40312 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-4557/40312 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-5061/80624 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-5061/80624 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-5061/80624 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-5061/80624 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-3899/40312 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


8187873551/84540391424 scaled square of 
1 	 (5 vertex graph with (02 03 14) edges and (0, 1, 2, 4) type)
-3093681521/8187873551 	 (5 vertex graph with (02 03 14) edges and (1, 0, 4, 2) type)
2888699903/8187873551 	 (5 vertex graph with (02 03 14) edges and (1, 2, 4, 0) type)
197309535/8187873551 	 (5 vertex graph with (02 03 14) edges and (2, 1, 0, 4) type)
-308506619/8187873551 	 (5 vertex graph with (03 04 12 14) edges and (0, 1, 3, 2) type)
-322051451/8187873551 	 (5 vertex graph with (03 04 12 14) edges and (0, 2, 3, 1) type)
-32443729/744352141 	 (5 vertex graph with (03 04 12 14) edges and (2, 0, 1, 3) type)
-370425851/8187873551 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-454758474/8187873551 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-287705546/8187873551 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-207232645/8187873551 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-273908693/8187873551 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-163211941/8187873551 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-18266665/629836427 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-78938726/8187873551 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


1319402338652573/8585607696613376 scaled square of 
1 	 (5 vertex graph with (02 03 14) edges and (1, 0, 4, 2) type)
-475626140269272/1319402338652573 	 (5 vertex graph with (02 03 14) edges and (1, 2, 4, 0) type)
300863032631003/1319402338652573 	 (5 vertex graph with (02 03 14) edges and (2, 1, 0, 4) type)
-44585216307755/1319402338652573 	 (5 vertex graph with (03 04 12 14) edges and (0, 1, 3, 2) type)
-47233801926543/1319402338652573 	 (5 vertex graph with (03 04 12 14) edges and (0, 2, 3, 1) type)
-47767860735617/1319402338652573 	 (5 vertex graph with (03 04 12 14) edges and (2, 0, 1, 3) type)
-50416446354405/1319402338652573 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-46651794005098/1319402338652573 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-57239711385462/1319402338652573 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-26745984323035/1319402338652573 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-27552254000988/1319402338652573 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-43225725622238/1319402338652573 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-25867334379211/1319402338652573 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-11045738051728/1319402338652573 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


93669203374348531313/691746813327480193024 scaled square of 
1 	 (5 vertex graph with (02 03 14) edges and (1, 2, 4, 0) type)
-17104126528163559755/93669203374348531313 	 (5 vertex graph with (02 03 14) edges and (2, 1, 0, 4) type)
-350366510109519663/9859916144668266454 	 (5 vertex graph with (03 04 12 14) edges and (0, 1, 3, 2) type)
-3188848200999361102/93669203374348531313 	 (5 vertex graph with (03 04 12 14) edges and (0, 2, 3, 1) type)
-3165826184744040593/93669203374348531313 	 (5 vertex graph with (03 04 12 14) edges and (2, 0, 1, 3) type)
-6052385079405929793/187338406748697062626 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-4796607694531748273/187338406748697062626 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-9102026701993952467/187338406748697062626 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-4070450578802242877/187338406748697062626 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-4015998926196286625/187338406748697062626 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-3302796762808412867/187338406748697062626 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-5118075834142293219/187338406748697062626 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-738850949572962231/93669203374348531313 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


1034237284050143963992193/12277409824682610696257536 scaled square of 
1 	 (5 vertex graph with (02 03 14) edges and (2, 1, 0, 4) type)
-195342241622883675191347/4136949136200575855968772 	 (5 vertex graph with (03 04 12 14) edges and (0, 1, 3, 2) type)
-91220579465753449642137/2068474568100287927984386 	 (5 vertex graph with (03 04 12 14) edges and (0, 2, 3, 1) type)
-40228338639919709748214/1034237284050143963992193 	 (5 vertex graph with (03 04 12 14) edges and (2, 0, 1, 3) type)
-148012271868302063085783/4136949136200575855968772 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-227998338273769292560093/4136949136200575855968772 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-147485798420724046089487/4136949136200575855968772 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-141154344275819522417743/4136949136200575855968772 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-100037349495472475766669/4136949136200575855968772 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-107197412088916742240169/4136949136200575855968772 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-97571080713066186899815/4136949136200575855968772 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-39469363/4090100734 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


223944351587871164718782733191/1084476394360163757187077767168 scaled square of 
1 	 (5 vertex graph with (03 04 12 14) edges and (0, 1, 3, 2) type)
-28810553300498735887012995026/223944351587871164718782733191 	 (5 vertex graph with (03 04 12 14) edges and (0, 2, 3, 1) type)
104895087726046152480636449867/223944351587871164718782733191 	 (5 vertex graph with (03 04 12 14) edges and (2, 0, 1, 3) type)
87298851061293685543601612832/223944351587871164718782733191 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-2683608261396720005282140306/223944351587871164718782733191 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-2690236289584185296553778616/223944351587871164718782733191 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-3077048264233244304365892379/223944351587871164718782733191 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-3459267971374421034553856100/223944351587871164718782733191 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-2769394224884670060818097444/223944351587871164718782733191 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-3518437104923642093126354053/223944351587871164718782733191 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-1669455223657668018416583778/223944351587871164718782733191 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


76638361627189980352461597008750823/234822672410603594416162323238486016 scaled square of 
1 	 (5 vertex graph with (03 04 12 14) edges and (0, 2, 3, 1) type)
-7125111769989123480642131362711060/76638361627189980352461597008750823 	 (5 vertex graph with (03 04 12 14) edges and (2, 0, 1, 3) type)
25144897605407838238624653200511053/76638361627189980352461597008750823 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-656326365713775353573239307025185/76638361627189980352461597008750823 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-656975319803693790959223884443033/76638361627189980352461597008750823 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-228778316966887956890936841761067/25546120542396660117487199002916941 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-298759191134838596642133425863793/25546120542396660117487199002916941 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-288685399374692484782720596762506/25546120542396660117487199002916941 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-685395624465803573618733047517046/76638361627189980352461597008750823 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-407994376898258992393025507128082/76638361627189980352461597008750823 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


11317194285262073219433294458464345363073/40180573340796180419031385772523951489024 scaled square of 
1 	 (5 vertex graph with (03 04 12 14) edges and (2, 0, 1, 3) type)
-2182463932532071052520354397678874763265/11317194285262073219433294458464345363073 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-126920804572272843792089210811594845071/22634388570524146438866588916928690726146 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-126552501013529923418910664659713399297/22634388570524146438866588916928690726146 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-92317520955410312588980251038771826378/11317194285262073219433294458464345363073 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-109845321365860688529697301806817969721/22634388570524146438866588916928690726146 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-68297122482555986380843921921897816905/11317194285262073219433294458464345363073 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-173814320696944602487068423427020377057/22634388570524146438866588916928690726146 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-39372401830152827510794920146304002216/11317194285262073219433294458464345363073 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


12007134391999513972738230476960114703760641/92710455584866903813597548203739917214294016 scaled square of 
1 	 (5 vertex graph with (03 04 12 14) edges and (2, 3, 1, 0) type)
-7859817932144102565593585457034417001/1126567683036126813466281325811874328992 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-7770355239851343951550753744835989465/1126567683036126813466281325811874328992 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-18962210924617330065329761411051126523/1689851524554190220199421988717811493488 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-2133915741582647743218238018464714757/563283841518063406733140662905937164496 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-2147336526932682087232001365137443923/187761280506021135577713554301979054832 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-11259802498990987052625957463719095191/1689851524554190220199421988717811493488 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-1650549670991/382941488897008 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


21196419768084951758830505833394148531759069/98440986233940809129768283957875994699759616 scaled square of 
1 	 (5 vertex graph with (01 02 12 34) edges and (0, 3, 1, 4) type)
-3222070765769671252370205906634219727608715/21196419768084951758830505833394148531759069 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-433588833757087321287736577048595693435146/63589259304254855276491517500182445595277207 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-185078081748601111032404896425200454301274/21196419768084951758830505833394148531759069 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-27459641169445850578658393020675421235802/7065473256028317252943501944464716177253023 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-366570618034637497562866303026808195676998/63589259304254855276491517500182445595277207 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-211516371126093328011400621374299078785358/21196419768084951758830505833394148531759069 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


2337577107390680027397942205722361522679761261723/11113028527369723187733728242378551345418898767872 scaled square of 
1 	 (5 vertex graph with (01 02 12 34) edges and (3, 0, 4, 1) type)
-48947670119074742848982092015094164694026935752/7012731322172040082193826617167084568039283785169 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-24868386495303872310459621297393233556322348195/4675154214781360054795884411444723045359522523446 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
-22265562673124641203459534037584221956471657956/2337577107390680027397942205722361522679761261723 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-110726620421809468739553150309593914478449422791/14025462644344080164387653234334169136078567570338 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-215695147228506551/18329455227272844313 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


667678239657819250621364888058886418164505404356807077/2757518159579200912959927727095972325506135012869013504 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 3, 2, 4) type)
-21013026102899792671357338764095556446974435560636253/5341425917262554004970919104471091345316043234854456616 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
1270112873539241401887713165891668467375253210406041821/2670712958631277002485459552235545672658021617427228308 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
2605507019209692278329288254716936736382974204945992591/5341425917262554004970919104471091345316043234854456616 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-10139826841213915399018771837886817641263511643537057/5341425917262554004970919104471091345316043234854456616 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


2000191604375218674729795250511539048312337641382895651105237/5600891022619499828316386470889879078506115351030746700578816 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (2, 3, 1, 4) type)
20635924295016638064568506401979088052661595350684071284862/2000191604375218674729795250511539048312337641382895651105237 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
71877238348575839232305270937789355278945039626073086092337/222243511597246519414421694501282116479148626820321739011693 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-2584547058499816024114129797676791993554930576009074691719/2000191604375218674729795250511539048312337641382895651105237 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


633420389936091654322662263061488394033532471085126093277778664273/2097352911749349297073469784600387569123157754650711190253324992512 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 1, 4, 2) type)
-121887413628669134020620370331848546122581388664613202497986355193/633420389936091654322662263061488394033532471085126093277778664273 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-495584140818546571420399525819080829088117394497165856180062110/633420389936091654322662263061488394033532471085126093277778664273 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


2820682991847749833968045597918405032224646049160321936680583635067033/20755919337425851328844997035998851695690792012517411824526251270897664 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 2, 4, 1) type)
-8834289787143145065763/9118593950394791388322364 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


286094189744098599764961286113/2390384692532292193700377788416 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 34) edges and (1, 3, 2, 4) type)


--------------------------------------------------


Type (4 vertex graph with (01 02 03) edges and (0, 1, 2, 3) type) contributes the following
7917/131072 scaled square of 
1 	 (5 vertex graph with (01 03 04) edges and (0, 1, 3, 4) type)
-1775/31668 	 (5 vertex graph with (01 02 03 14) edges and (0, 1, 2, 3) type)
-1775/31668 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 1, 3) type)
-1775/31668 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 3, 1) type)
-893/10556 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 1, 2, 3) type)
-893/10556 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 1, 3) type)
-893/10556 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 3, 1) type)
-7321/63336 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 4) type)
-7321/63336 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
-7321/63336 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-128/2639 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-128/2639 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-128/2639 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-1117/15834 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


2711620343/16603152384 scaled square of 
1 	 (5 vertex graph with (01 02 03 14) edges and (0, 1, 2, 3) type)
-272946151/2711620343 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 1, 3) type)
957244811/2711620343 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 3, 1) type)
-60221727/2711620343 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 1, 2, 3) type)
-72952263/2711620343 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 1, 3) type)
-69247107/2711620343 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 3, 1) type)
-370906511/5423240686 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 4) type)
-335660027/5423240686 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
-232295675/5423240686 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-21917208/2711620343 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-34869420/2711620343 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-11150088/2711620343 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-16363372/2711620343 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


669696690791337/2843340012781568 scaled square of 
1 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 1, 3) type)
-9865507332288/223232230263779 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 3, 1) type)
-13534107920072/669696690791337 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 1, 2, 3) type)
-3759282417439/223232230263779 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 1, 3) type)
-13342599822238/669696690791337 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 3, 1) type)
-11065733240227/446464460527558 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 4) type)
-26655684073817/446464460527558 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
-21267608482817/446464460527558 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-226670705996/60881517344667 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-5647909308257/669696690791337 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-1554724153781/223232230263779 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-3084348351652/669696690791337 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


16652128837786037025/117037979540536164352 scaled square of 
1 	 (5 vertex graph with (01 02 03 14) edges and (0, 2, 3, 1) type)
-725563861452693541/33304257675572074050 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 1, 2, 3) type)
-22610951711436408/1110141922519069135 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 1, 3) type)
-581279897705275169/33304257675572074050 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 3, 1) type)
-135847604040280819/2220283845038138270 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 4) type)
-169601332654486269/11101419225190691350 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
-685753052321577561/11101419225190691350 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-187312352640186433/16652128837786037025 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
102278462038756733/33304257675572074050 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-131306244475063489/11101419225190691350 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-16363372/3395919003 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


2055645219564901434192737/11640681765473554373017600 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 1, 2, 3) type)
-541614296417360974216620/2055645219564901434192737 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 1, 3) type)
693532713057034638458833/2055645219564901434192737 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 3, 1) type)
-37556333026022948805180/2055645219564901434192737 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 4) type)
-43444026834558441807476/2055645219564901434192737 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
-30182208057612005982394/2055645219564901434192737 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-94426061745229068456738/2055645219564901434192737 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-89187685937814337357081/2055645219564901434192737 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-11465743222418217505283/293663602794985919170391 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-95667333553072490463650/2055645219564901434192737 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


36420816643317460303852175201/134718765109405380391255212032 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 1, 3) type)
-66257150469780614937466630907/582733066293079364861634803216 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 3, 1) type)
-9079343199898709287637025121/582733066293079364861634803216 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 4) type)
-451382432131276248823066710/36420816643317460303852175201 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
-4855262892026882331645134905/291366533146539682430817401608 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-16155017324697133683921057971/582733066293079364861634803216 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-25633104228461621802660083059/582733066293079364861634803216 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-9973574900372643074777893113/291366533146539682430817401608 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-22382083533567181278894122743/582733066293079364861634803216 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


93430680160137152327675005402697463/611039907721331988089153575417020416 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 2, 3, 1) type)
-479305143913040607989915108288777/31143560053379050775891668467565821 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 4) type)
-174738111573280481661497457872208/10381186684459683591963889489188607 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
-565006530792773169217779417516178/31143560053379050775891668467565821 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-1489800696660016108596843451691291/31143560053379050775891668467565821 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-794449457761753808182073364899723/31143560053379050775891668467565821 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-1438394158541233459528124018265650/31143560053379050775891668467565821 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-9754864352299/225097564868337 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


6896882969286874897612759092754567345665/43541852835375988728508509540061731094528 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 4) type)
-347140046363126696523674008280108730139/6896882969286874897612759092754567345665 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
2372582545921967843466211301359827426157/6896882969286874897612759092754567345665 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-68603555276758937287736008230438315632/6896882969286874897612759092754567345665 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-54493035358868862956670301710117936388/6896882969286874897612759092754567345665 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-8729850036511316779999837363890197252/766320329920763877512528788083840816185 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-14095296314402250575168922592752370358/2298960989762291632537586364251522448555 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


797655978293113696096226813132592612880724419/3615952978201477066319598239222106604524011520 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 4, 3) type)
-38805628986104335520810462477019253411655819/1595311956586227392192453626265185225761448838 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-290625352182634974988958302907851279081244/46920939899594923299778047831328977228277907 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-14441883116012984892899103591686260935130459/1595311956586227392192453626265185225761448838 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-10857506491459242297757421778773113258489029/1595311956586227392192453626265185225761448838 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-3688402420317240294896770369951245336858441/797655978293113696096226813132592612880724419 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


233619339531976147049983155488437986444809534023887/1672805830189359973995594253614642863288036976754688 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 3, 2, 4) type)
-234217839276331664737047978739394377330228638412/25957704392441794116664795054270887382756614891543 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-197779186427884144971920964397507926503420152429/25957704392441794116664795054270887382756614891543 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-154707273467381234670164055855688254008839745407/25957704392441794116664795054270887382756614891543 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-101877141567357326/21496083861934776117 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


986971640334232043271458377415970433422513469402765131/4536437640168174451279317356471191668043566702752432128 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 4) type)
-20012841085852236361510051392234068512890634668944711/986971640334232043271458377415970433422513469402765131 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
458440160248565795081472511626054587391519567425521115/986971640334232043271458377415970433422513469402765131 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-17058341696018822634951832747023050657935177354408657/1973943280668464086542916754831940866845026938805530262 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


334455746495849911393280291085352168532166442649050889918813/1034914774735107699005412739557328613196445483692473850003456 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 4, 3) type)
-2680345170986080621788485299127467808214760150235139637073/334455746495849911393280291085352168532166442649050889918813 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-1985247051159163794280838552153385691892828161776439686874/334455746495849911393280291085352168532166442649050889918813 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


14977774524653763876568002204099270576073827290337696530242251345/87675567209408079172280068626278558867696239941792796486877315072 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 3, 2, 4) type)
-14126347156874517447683/2360801641533650130210330 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


66864702988110114055084653679/825159980690929572978475663360 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 2, 3, 4) type)


--------------------------------------------------


Type (4 vertex graph with (01 03 13) edges and (0, 1, 2, 3) type) contributes the following
35103/524288 scaled square of 
1 	 (5 vertex graph with (01 04 14) edges and (0, 1, 2, 4) type)
-4651/70206 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 2, 4) type)
-4651/70206 	 (5 vertex graph with (01 03 04 14) edges and (1, 0, 2, 4) type)
-4651/70206 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 0) type)
-1925/23402 	 (5 vertex graph with (01 02 12 34) edges and (0, 1, 3, 2) type)
-2884/35103 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 1, 3, 2) type)
-2884/35103 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 1) type)
-2884/35103 	 (5 vertex graph with (01 02 04 12 14) edges and (2, 0, 3, 1) type)
-527/11701 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-527/11701 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-527/11701 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-1217/11701 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-1066/35103 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-1066/35103 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-1066/35103 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-4355/70206 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


14212002845/73616326656 scaled square of 
1 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 2, 4) type)
-960356227/14212002845 	 (5 vertex graph with (01 03 04 14) edges and (1, 0, 2, 4) type)
5897085029/14212002845 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 0) type)
-50093127/2842400569 	 (5 vertex graph with (01 02 12 34) edges and (0, 1, 3, 2) type)
-509914454/14212002845 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 1, 3, 2) type)
-652713458/14212002845 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 1) type)
-13183772/384108185 	 (5 vertex graph with (01 02 04 12 14) edges and (2, 0, 3, 1) type)
-446403156/14212002845 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-236206392/14212002845 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-337724268/14212002845 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-36812406/2842400569 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-264202064/14212002845 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-1697938/76821637 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-371196008/14212002845 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-155612273/14212002845 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


4251570871709241/14902365095198720 scaled square of 
1 	 (5 vertex graph with (01 03 04 14) edges and (1, 0, 2, 4) type)
-37766726004259/1417190290569747 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 0) type)
-2004764048560/157465587841083 	 (5 vertex graph with (01 02 12 34) edges and (0, 1, 3, 2) type)
-138338398115948/4251570871709241 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 1, 3, 2) type)
-26478655499792/1417190290569747 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 1) type)
-138902818077988/4251570871709241 	 (5 vertex graph with (01 02 04 12 14) edges and (2, 0, 3, 1) type)
-53908130328697/4251570871709241 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-114460992482294/4251570871709241 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-17379086277467/1417190290569747 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-13259337809120/1417190290569747 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-31434753301126/1417190290569747 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-1619947811915/157465587841083 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-22386360355447/1417190290569747 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-33629679542576/4251570871709241 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


19762248806929824535/123835977177038585856 scaled square of 
1 	 (5 vertex graph with (01 03 04 14) edges and (1, 4, 2, 0) type)
-83488545/6382910549 	 (5 vertex graph with (01 02 12 34) edges and (0, 1, 3, 2) type)
-6019914187963355293/237146985683157894420 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 1, 3, 2) type)
-2617716314591140249/79048995227719298140 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 1) type)
-328330722651923866/11857349284157894721 	 (5 vertex graph with (01 02 04 12 14) edges and (2, 0, 3, 1) type)
-1611481969506251923/118573492841578947210 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-765657267133443586/59286746420789473605 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-211690182850452919/7904899522771929814 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-61354010/6382910549 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-942697742319682667/79048995227719298140 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-1063064513946672351/39524497613859649070 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-850928058660847871/79048995227719298140 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-155612273/19148731647 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


92078246675663/836620851478528 scaled square of 
1 	 (5 vertex graph with (01 02 12 34) edges and (0, 1, 3, 2) type)
-14686928014275/368312986702652 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 1, 3, 2) type)
-14686928014275/368312986702652 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 1) type)
-14686928014275/368312986702652 	 (5 vertex graph with (01 02 04 12 14) edges and (2, 0, 3, 1) type)
-7916066307155/736625973405304 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-7916066307155/736625973405304 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-7916066307155/736625973405304 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-41083760993667/736625973405304 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-6525105306795/736625973405304 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-6525105306795/736625973405304 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-6525105306795/736625973405304 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-745538609727/184156493351326 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


236652010679951112488780985967/1195733922461911086354587975680 scaled square of 
1 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 1, 3, 2) type)
-16406655683787579500402127987/236652010679951112488780985967 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 1) type)
100455663133628993941671078950/236652010679951112488780985967 	 (5 vertex graph with (01 02 04 12 14) edges and (2, 0, 3, 1) type)
-1846812621126995629081356661/236652010679951112488780985967 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-3173417604068311285971016319/236652010679951112488780985967 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-2737907787272001395392289565/236652010679951112488780985967 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-6225748709075493745035645515/236652010679951112488780985967 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-2688367958934943868352040446/236652010679951112488780985967 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-3768651043694124548209580021/236652010679951112488780985967 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-2931944690377986174995279578/236652010679951112488780985967 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-137320738533218719414894220/18204000821534700960675460459 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


36572701290307568140181993673941217/124073809375370208864518005570666496 scaled square of 
1 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 2, 3, 1) type)
-659016451551299983800928880906935/24381800860205045426787995782627478 	 (5 vertex graph with (01 02 04 12 14) edges and (2, 0, 3, 1) type)
-461427808754743416833896412089401/48763601720410090853575991565254956 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-661551440300660171927043807516181/146290805161230272560727974695764868 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-1397458888265494038679740282435293/146290805161230272560727974695764868 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-2763173536569424173410808546521359/146290805161230272560727974695764868 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-611865837407905392561575250747911/48763601720410090853575991565254956 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-1075856158069208405000477463984091/146290805161230272560727974695764868 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-1255649311957179304168075543959353/146290805161230272560727974695764868 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-198077919222488435314889345666779/36572701290307568140181993673941217 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


2072227763969254049462188172858449731999/12783085609395182856719824732882195185664 scaled square of 
1 	 (5 vertex graph with (01 02 04 12 14) edges and (2, 0, 3, 1) type)
-14328076036621873339313382584998639559/1381485175979502699641458781905633154666 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-20385284362118696017153744599246226787/2072227763969254049462188172858449731999 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-1178892723642030496085322146409683374/296032537709893435637455453265492818857 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-2010823641520313521/103581628371053119302 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-1468981257824070417789336862660754437/197355025139928957091636968843661879238 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-37627059563374343484226912912732409311/4144455527938508098924376345716899463998 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-52858973700167123742312014907104929499/4144455527938508098924376345716899463998 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-288291529695405002/51790814185526559651 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


694889630328375120475834934552027416941849131/2897184399775766045558484567390962381574111232 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 2, 4) type)
-6040392472873133846399599964963891582273929/694889630328375120475834934552027416941849131 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
335305923346827755056672853639389879012720907/694889630328375120475834934552027416941849131 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-1975012643793229016299009896254680846576477/694889630328375120475834934552027416941849131 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-3311940117769931648223122074145928328528647/694889630328375120475834934552027416941849131 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-3100167087833958016609857353416869298941023/694889630328375120475834934552027416941849131 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-2503621896609991303228614406645498675712935/694889630328375120475834934552027416941849131 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-1163602086292215479004135455836381676760632/694889630328375120475834934552027416941849131 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


1042380350538018305389166020861053872783305283245651/2914578356044825081312276369331306802988865577549824 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 0, 2, 4) type)
-3120410619247756193886335071638352378439262606271/1042380350538018305389166020861053872783305283245651 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-2004141168529312330015622080246501611408146701140/1042380350538018305389166020861053872783305283245651 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-1648239849562000941575374490911447454238756204058/1042380350538018305389166020861053872783305283245651 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-4346900820916762161986332253875373767495500617846/1042380350538018305389166020861053872783305283245651 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-3052082291539108071972637703265506920355654264196/1042380350538018305389166020861053872783305283245651 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-1180763501567220387700302115187704997474397558240/1042380350538018305389166020861053872783305283245651 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


201106811083231241536205122339572380650246587185168240793/1093015018445753082591750149490400425707627120684591742976 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (3, 4, 2, 0) type)
-49361134247537441306473/25596524944429250063314041 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-43133685794592083551333135401495719343373862608168591/9576514813487201977914529635217732411916504151674678133 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-692722781235118742588601241552102730438154664888669/9576514813487201977914529635217732411916504151674678133 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-39541439436728375585651407099576030557351575671323625/9576514813487201977914529635217732411916504151674678133 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-29081696754037563316568/25596524944429250063314041 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


934655853529652180116727928029/8946633913376615104796527951872 scaled square of 
1 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 2, 3) type)
615833030056299206064551372/934655853529652180116727928029 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
615833030056299206064551372/934655853529652180116727928029 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
615833030056299206064551372/934655853529652180116727928029 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-8135750548572750573835213700/934655853529652180116727928029 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


617552940978652696078873600818477562302317029481333508741148189639/2566706202013509991132689779861620626189505821385402935846307364864 scaled square of 
1 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 3, 2, 4) type)
-2825732432819849136216142560743464860139859220748415030117792737/617552940978652696078873600818477562302317029481333508741148189639 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
298989902947630259549983115437569249220244419999482434718975633525/617552940978652696078873600818477562302317029481333508741148189639 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-377373245191335571848145428576544239359720910329601149225723185/617552940978652696078873600818477562302317029481333508741148189639 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


116006510975907354235732074323228373488566148703729160029755792461801319/323775596319815864721800482425917964184357190752709382630879102049452032 scaled square of 
1 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 2, 3) type)
-218824749382608050384490096415298951108338506112035049386310351197635/116006510975907354235732074323228373488566148703729160029755792461801319 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-47821338086883748474426074215169814085568981741724769154936096615020/116006510975907354235732074323228373488566148703729160029755792461801319 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


11209894160612772639281715326446796898094096267376175415570619085703200097281/60820821626536514937543497782776757479573368971580753853680604918212889935872 scaled square of 
1 	 (5 vertex graph with (01 02 04 13 14 34) edges and (3, 1, 2, 4) type)
-144094229805610949077734823658035/348888971644249033467524738348877297 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


14643202043545802250401001050893992929881/121945534110280024839081073346304120193024 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 2, 4) type)


--------------------------------------------------


Type (4 vertex graph with (01 02 13) edges and (0, 1, 2, 3) type) contributes the following
30699/262144 scaled square of 
1 	 (5 vertex graph with (01 02 14) edges and (0, 1, 2, 4) type)
-1499/30699 	 (5 vertex graph with (01 02 03 14) edges and (0, 1, 2, 4) type)
-1499/30699 	 (5 vertex graph with (01 02 03 14) edges and (1, 0, 4, 2) type)
-3427/61398 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 3, 1) type)
-3427/61398 	 (5 vertex graph with (03 04 12 14) edges and (4, 0, 1, 3) type)
-6853/122796 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 2) type)
-1910/30699 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 1) type)
-1910/30699 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 0, 1, 3) type)
-404/30699 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
-404/30699 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-25247/122796 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
-409/122796 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-409/122796 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-155/4548 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-155/4548 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-2911/122796 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


452486417/2011889664 scaled square of 
1 	 (5 vertex graph with (01 02 03 14) edges and (0, 1, 2, 4) type)
-912232733/3619891336 	 (5 vertex graph with (01 02 03 14) edges and (1, 0, 4, 2) type)
15469711/904972834 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 3, 1) type)
-109324309/1809945668 	 (5 vertex graph with (03 04 12 14) edges and (4, 0, 1, 3) type)
-24737635/3619891336 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 2) type)
-931409293/7239782672 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 1) type)
-2361552907/7239782672 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 0, 1, 3) type)
-10586963/904972834 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
6310063/3619891336 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-25047077/3619891336 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
69295/1809945668 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-13334767/904972834 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-20489085/904972834 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-221319/452486417 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-41263787/7239782672 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


399734347219493/1897865588768768 scaled square of 
1 	 (5 vertex graph with (01 02 03 14) edges and (1, 0, 4, 2) type)
-23943331409804/399734347219493 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 3, 1) type)
799252904410/399734347219493 	 (5 vertex graph with (03 04 12 14) edges and (4, 0, 1, 3) type)
-1902895/208281431 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 2) type)
-306141143113779/799468694438986 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 1) type)
-180002159434421/799468694438986 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 0, 1, 3) type)
-514327971052/399734347219493 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
-4805966856807/399734347219493 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-25047077/2707658603 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
-6285390527022/399734347219493 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-1568649240596/399734347219493 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-2644140260908/399734347219493 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-9716544531944/399734347219493 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-41263787/5415317206 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


6342563566949668901/26196990179376693248 scaled square of 
1 	 (5 vertex graph with (03 04 12 14) edges and (0, 4, 3, 1) type)
-1747000331408763283/25370254267798675604 	 (5 vertex graph with (03 04 12 14) edges and (4, 0, 1, 3) type)
-1551624013619283747/202962034142389404832 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 2) type)
-3794476996883036149/101481017071194702416 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 1) type)
-3398915817654782487/101481017071194702416 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 0, 1, 3) type)
-919812283328884069/101481017071194702416 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
325673882386018367/101481017071194702416 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-1821724105705807281/202962034142389404832 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
-6336581718445811083/202962034142389404832 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
2794670798938909185/202962034142389404832 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-1086337225349220127/202962034142389404832 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-2596815721755580075/202962034142389404832 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-587053672392001507/202962034142389404832 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


1602558789132684033640539/6650659934777816017534976 scaled square of 
1 	 (5 vertex graph with (03 04 12 14) edges and (4, 0, 1, 3) type)
-10510150399437/1280124306487928 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 2) type)
-232305058961653173015455/6410235156530736134562156 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 1) type)
-255681689589683423701669/6410235156530736134562156 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 0, 1, 3) type)
5549949932999301975779/2136745052176912044854052 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
-18985041177641128108985/2136745052176912044854052 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-12339712565151/1280124306487928 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
149678152047553086225607/12820470313061472269124312 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-389954977994767732274389/12820470313061472269124312 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-56520626020531682520679/4273490104353824089708104 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-26765517130284343391027/4273490104353824089708104 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-3976493232397/1280124306487928 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


170470608358467888323/1342307624799885590528 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 2) type)
-1710402153448151980/170470608358467888323 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 1) type)
-1710402153448151980/170470608358467888323 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 0, 1, 3) type)
-2040311993789623062/170470608358467888323 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
-2040311993789623062/170470608358467888323 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
242944312241153561/170470608358467888323 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
-741019255222744831/170470608358467888323 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-741019255222744831/170470608358467888323 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-399675591347187207/170470608358467888323 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-399675591347187207/170470608358467888323 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-4545817906648527273/170470608358467888323 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


732345662021635855890101932988211283/3580397403183249446120146981129027584 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 2, 3, 1) type)
-109371293620744249341649644470392207/732345662021635855890101932988211283 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 0, 1, 3) type)
-13991200456399275501429600357084018/732345662021635855890101932988211283 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
715892141387940799186941016204398/732345662021635855890101932988211283 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-5560961254654016392872076895308992/732345662021635855890101932988211283 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
3939164929399529705582432567010725/732345662021635855890101932988211283 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-11326008894664905615114651267130517/732345662021635855890101932988211283 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-11161287609040891275293629122001881/732345662021635855890101932988211283 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
162351965214809568567139923036285/56334281693971988914623225614477791 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-3127685819305068796841280619818516/732345662021635855890101932988211283 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


38392371794189249520450008089223051401215/191980021224999709806454881121261658570752 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 0, 1, 3) type)
-49101647549229980965710186795147184373/25594914529459499680300005392815367600810 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
-496314663152473396759468651050961749077/25594914529459499680300005392815367600810 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-138815532809815677721712/15551001871133978923758861 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
-1151507660359971955074805194777723314327/76784743588378499040900016178446102802430 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
241041759080282638752250648294432826767/76784743588378499040900016178446102802430 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
15860947804993274569573524465551205437/25594914529459499680300005392815367600810 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-387709635950906116925342487976858815997/25594914529459499680300005392815367600810 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-78074878350424801661201/15551001871133978923758861 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


3432436740631724768351605279806826175512650121/13419106548821262168385129227388383448693473280 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 1, 3, 2) type)
-82601568417740910280858093435424284957746321/3432436740631724768351605279806826175512650121 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-19103160196641484886537837437966640467670660/3432436740631724768351605279806826175512650121 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
-58409750140193975909930236075738864594514272/3432436740631724768351605279806826175512650121 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-13188287936368133521559344427368429728745428/3432436740631724768351605279806826175512650121 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-37765169413978356040599544475540145581613714/3432436740631724768351605279806826175512650121 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-45695676440909947896667429542647588537840446/3432436740631724768351605279806826175512650121 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-12565017298923189896833764415365946853468245/3432436740631724768351605279806826175512650121 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


57505559091537439397120239462118050670435330301895/224948174234040714418690803617420160238397038329856 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (1, 0, 2, 3) type)
-1934455114905836738228916691/339216428919445435306659079130 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
-195713492122164739590381449372809412303347066221/46004447273229951517696191569694440536348264241516 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-787567176395905792792969311469221521419068269333/46004447273229951517696191569694440536348264241516 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-781243969113643125837142713595488638137181289142/57505559091537439397120239462118050670435330301895 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-651501929236304829448315104615318570610440777972/57505559091537439397120239462118050670435330301895 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-5089516442846056465222517423/1356865715677781741226636316520 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


69217805910999790684822488027348899/533541309255954625158173025836728320 scaled square of 
1 	 (5 vertex graph with (02 03 12 14 34) edges and (0, 2, 3, 1) type)
-19582254685354958980495599189350/4071635641823517099107205178079347 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-19582254685354958980495599189350/4071635641823517099107205178079347 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
40850721990883212903679119977682/69217805910999790684822488027348899 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
40850721990883212903679119977682/69217805910999790684822488027348899 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-1029362467568389482430091262258037/69217805910999790684822488027348899 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


23472273796774053233469888587297720704858029323904125931689/90471498986707336371080924675926569616830132057391379316736 scaled square of 
1 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 3) type)
-8338825551398945094598348863175419148280707269597974455103/187778190374192425867759108698381765638864234591233007453512 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
-670407940788539866243561886708814853063155428167388034203/187778190374192425867759108698381765638864234591233007453512 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
7342872658969843796269194868216812239747283580327691374/23472273796774053233469888587297720704858029323904125931689 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-1498876333847409574856236490259395446487220350089108910707/751112761496769703471036434793527062555456938364932029814048 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


25491837675241528628422782485555716297611271315330107382556696535/98449851874904598573355687581257179143268851825368371011786899456 scaled square of 
1 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 0, 3, 2) type)
34267942742822169614791785932332322212484915014642321223713/221668153697752422855850282483093185196619750568087890283101709 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-789880527481933489839370335091311216818213387015606751817624/221668153697752422855850282483093185196619750568087890283101709 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
-4420820224965099890814897762408696529/2116970307022684253461688393592055009292 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


1034321201224081721043627386769554492339777240298642011666791110918983/3951410400840165557324433118684862635932422776718616569905392179478528 scaled square of 
1 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 3, 2, 4) type)
-33133473815664192423139936702472549591909430088508916317776859316977/1034321201224081721043627386769554492339777240298642011666791110918983 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
340383269054579670550170135382401582986723914940785343247465104751/2068642402448163442087254773539108984679554480597284023333582221837966 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


17725265659544638932143068612373900953239777701982821584546345549684513745/67785274243421419670315164419329523209979641220211802876594822245186469888 scaled square of 
1 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 0, 4, 2) type)
812680195119932456718661548439582445631297/4780760464060813400505429249622411631155084564 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


659407043053852937135835528886846685094234337779581/5012990684363031472248380980852069898550073951780864 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 4, 2, 3) type)


--------------------------------------------------


Type (4 vertex graph with (01 02 03 13) edges and (0, 1, 2, 3) type) contributes the following
127027/1048576 scaled square of 
1 	 (5 vertex graph with (01 03 04 14) edges and (0, 1, 3, 4) type)
-4502/127027 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 1, 2, 4) type)
-2798/127027 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 4) type)
-2798/127027 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 3, 1) type)
-1781/127027 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 1, 4) type)
-1643/127027 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 1, 3, 2) type)
-1643/127027 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 1) type)
-6090/127027 	 (5 vertex graph with (01 02 03 04 12 34) edges and (0, 1, 3, 2) type)
-1767/127027 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
-3364/127027 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-3364/127027 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
-44/127027 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-1017/127027 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-1017/127027 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-2734/127027 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
172/127027 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


12024305109/133197463552 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 14) edges and (0, 1, 2, 4) type)
-270334379/12024305109 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 4) type)
-270334379/12024305109 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 3, 1) type)
-66270872/4008101703 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 1, 4) type)
-1287193811/12024305109 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 1, 3, 2) type)
-1287193811/12024305109 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 1) type)
-636511645/12024305109 	 (5 vertex graph with (01 02 03 04 12 34) edges and (0, 1, 3, 2) type)
-104622581/12024305109 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
-160209562/12024305109 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-160209562/12024305109 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
-113585825/4008101703 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-382737913/12024305109 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-382737913/12024305109 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-365951636/12024305109 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-143621134/4008101703 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


3138301823475803/12608397753974784 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 1, 3, 4) type)
-328281290838679/3138301823475803 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 3, 1) type)
-10093409937363/3138301823475803 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 1, 4) type)
-24577783793605/3138301823475803 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 1, 3, 2) type)
-23904422707501/3138301823475803 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 1) type)
-9617022223382/3138301823475803 	 (5 vertex graph with (01 02 03 04 12 34) edges and (0, 1, 3, 2) type)
-4742847442192/3138301823475803 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
-40346996216075/3138301823475803 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-86358369545/5800927584983 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
-1674737545881/3138301823475803 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-111827739068213/3138301823475803 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
32848700003275/3138301823475803 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-11086295903089/3138301823475803 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-5572896160821/3138301823475803 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


101265412439777196869/411343496606620450816 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 14) edges and (0, 4, 3, 1) type)
-10093409937363/2810020532637124 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 1, 4) type)
-3454990505007044661/405061649759108787476 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 1, 3, 2) type)
-3533671079920884133/405061649759108787476 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 1) type)
-4808511111691/1405010266318562 	 (5 vertex graph with (01 02 03 04 12 34) edges and (0, 1, 3, 2) type)
-1185711860548/702505133159281 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
-3323814570386041485/202530824879554393738 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-2951486849811622555/202530824879554393738 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
-1674737545881/2810020532637124 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
58726957682693513/8618332973598059308 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-300955670494858359/8618332973598059308 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-11086295903089/2810020532637124 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-5572896160821/2810020532637124 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


185321024001085230623/1473260045015252467712 scaled square of 
1 	 (5 vertex graph with (01 03 04 12 34) edges and (0, 3, 1, 4) type)
-546638638038342761/185321024001085230623 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 1, 3, 2) type)
-546638638038342761/185321024001085230623 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 1) type)
-17681436207344720/3496623094360098691 	 (5 vertex graph with (01 02 03 04 12 34) edges and (0, 1, 3, 2) type)
-1097630644734423050/185321024001085230623 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
-1725391491880278060/185321024001085230623 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-1725391491880278060/185321024001085230623 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
623864565879168429/185321024001085230623 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-689396656452175303/185321024001085230623 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-689396656452175303/185321024001085230623 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-1911641928110660547/185321024001085230623 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
1784362374964992531/185321024001085230623 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


3236329092797848126843660426969/14005745897298950833609022898176 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 1, 3, 2) type)
-278303873337840587552857453681/3236329092797848126843660426969 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 1) type)
-88688426958448603431691381297/6472658185595696253687320853938 	 (5 vertex graph with (01 02 03 04 12 34) edges and (0, 1, 3, 2) type)
3202106356017904533621765431/6472658185595696253687320853938 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
-143120996095778323313788827131/6472658185595696253687320853938 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
133738494492648455979040234577/6472658185595696253687320853938 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
-38292000480162716924378213801/3236329092797848126843660426969 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-112598525905237939197791297353/3236329092797848126843660426969 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
73574730182500602053570080287/3236329092797848126843660426969 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-17399806297837876151762440483/3236329092797848126843660426969 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-80091476750854527449661868843/6472658185595696253687320853938 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


24323470620957384566686809231881475/106048031712799887420413064870920192 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 2, 3, 1) type)
-615255235613487456948653/41041217343998328663963024 	 (5 vertex graph with (01 02 03 04 12 34) edges and (0, 1, 3, 2) type)
22213864515313353083419/41041217343998328663963024 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
2451854224480262391667598938041871/129725176645106051022329649236701200 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-2657590583628208553267600296877921/129725176645106051022329649236701200 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
-265641804522838985524549/20520608671999164331981512 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
774038594443626397046861478289073/38917552993531815306698894771010360 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-1287459044025064947854309395671343/38917552993531815306698894771010360 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-120707089871160231092567/20520608671999164331981512 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-555615902648332818470207/41041217343998328663963024 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


2661551514416144511074005599385/21517417758850195738571845926912 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 34) edges and (0, 1, 3, 2) type)
1593018178238007341780310241/2661551514416144511074005599385 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
-1196321765031168295056175731/2661551514416144511074005599385 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-1196321765031168295056175731/2661551514416144511074005599385 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
8561730698549092415261037106/2661551514416144511074005599385 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-2643108650013713896607648614/532310302883228902214801119877 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-2643108650013713896607648614/532310302883228902214801119877 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-48055669916253735566596962898/2661551514416144511074005599385 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-119469892751811353354472001013/2661551514416144511074005599385 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


177171658245432693279671415765113451/1395419520390211573421968247690362880 scaled square of 
1 	 (5 vertex graph with (01 02 04 13 14 34) edges and (0, 1, 2, 4) type)
-90594929281860944450795406255097/354343316490865386559342831530226902 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-90594929281860944450795406255097/354343316490865386559342831530226902 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
6190930145687180828938251025447657/354343316490865386559342831530226902 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-1568171125134159550860657468574190/177171658245432693279671415765113451 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-1568171125134159550860657468574190/177171658245432693279671415765113451 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-2745351943238916303128280102960667/118114438830288462186447610510075634 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-2222971038108080117081453439510703/177171658245432693279671415765113451 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


907149515914584505592510000663917829445846776312029/3523298592046256833327202145638522679253484489932800 scaled square of 
1 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 1, 3, 2) type)
-41040779198354201265643272042230457068367218592779/907149515914584505592510000663917829445846776312029 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
-1162093479185011839936021468818988026994304222075/907149515914584505592510000663917829445846776312029 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
1963147210699560295328445960339796929342343800490/907149515914584505592510000663917829445846776312029 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-6622307276574095588211136830885323565684696342890/907149515914584505592510000663917829445846776312029 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
1377859684041762311442450843945226456719995063175/907149515914584505592510000663917829445846776312029 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-3659036235973641254493520617212015295142217070700/907149515914584505592510000663917829445846776312029 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


30551209015624944005908600216868532949678778907681221085/118901901349956420317021470807021037741126028664770265088 scaled square of 
1 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 2, 3, 1) type)
-122550693413848691499813531901194409793/91337081015896565508815106406210765251670 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
-293983816316969258284358153363723614918941333203119447/40734945354166592007878133622491377266238371876908294780 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
74853558609042521657206347759509311013394354394470103/40734945354166592007878133622491377266238371876908294780 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
145304713201493962757878715313120817317/91337081015896565508815106406210765251670 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-192935179474308898860023574041666288194/45668540507948282754407553203105382625835 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


3062581870552258579315916487876413258986524959/23943467765831189268742827253749714846133780480 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 2, 3) type)
36670781953321995204234200099030848289409703/6125163741104517158631832975752826517973049918 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
36670781953321995204234200099030848289409703/6125163741104517158631832975752826517973049918 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-147010130938903011206288679376975842744141256/3062581870552258579315916487876413258986524959 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-238698565236837846585981079238390990608346766/3062581870552258579315916487876413258986524959 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


30798837719681099979888637939424023372029120217892168974986462113/119351088568382086963325968181677028161061260692494516378770341888 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 3, 2) type)
-1911939593615023544488353216960011561287569014009330740086010771/61597675439362199959777275878848046744058240435784337949972924226 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-29595623069308451516865831234809020602969886627388214055283067/30798837719681099979888637939424023372029120217892168974986462113 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-123931805811302677168521736247977778057857503318250389902494341/61597675439362199959777275878848046744058240435784337949972924226 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


16651507830146526220240573084214603330282290231003728077121406328332635/64589844121504658185023416831938969462697613523192997950230808993202176 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 2, 3, 1) type)
-796322017421103818405587754933991741591149407306/802974572771160032206402692453795661941388305279345 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
-1667301029533673286594884063522645218479839008219/802974572771160032206402692453795661941388305279345 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


53647442240424293391470050162946852261919378821067608131/420989932809045950965430454821215620007926591798297231360 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)
1767465097804608462236372443768173565865323537761789004/53647442240424293391470050162946852261919378821067608131 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


3708471755143292753528338883049914962931477978585076055871933/28126710197347571933627049659831079278697187283339894131785728 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 2, 4) type)


--------------------------------------------------


Type (4 vertex graph with (02 03 12 13) edges and (0, 1, 2, 3) type) contributes the following
69481/1048576 scaled square of 
1 	 (5 vertex graph with (02 04 12 14) edges and (0, 1, 2, 4) type)
-6440/69481 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 1, 2, 4) type)
-6440/69481 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 0, 2, 4) type)
-6440/69481 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 0, 1) type)
-6440/69481 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 1, 0) type)
-4502/69481 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 1, 3) type)
-4502/69481 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 3, 1) type)
-4502/69481 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 0, 4) type)
-4502/69481 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-2902/69481 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-2902/69481 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-2902/69481 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-2902/69481 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-3690/69481 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


11249953191/72856109056 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (0, 1, 2, 4) type)
-274070936/1249994799 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 0, 2, 4) type)
3297922222/11249953191 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 0, 1) type)
4013090155/11249953191 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 1, 0) type)
-84402689/3749984397 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 1, 3) type)
-261267863/11249953191 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 3, 1) type)
-242507993/11249953191 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 0, 4) type)
-250567789/11249953191 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-95883277/3749984397 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-111169097/3749984397 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-266110721/11249953191 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-343373593/11249953191 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-48012469/11249953191 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


33529339495607/145634949595136 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (1, 0, 2, 4) type)
-23895925640641/301764055460463 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 0, 1) type)
75160936083818/301764055460463 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 1, 0) type)
-1810539819781/100588018486821 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 1, 3) type)
-5474661641110/301764055460463 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 3, 1) type)
-5575661760250/301764055460463 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 0, 4) type)
-5618703942017/301764055460463 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-2168616075476/100588018486821 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-2620160053483/100588018486821 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-5857138581919/301764055460463 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-6770652929864/301764055460463 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-1053153507515/301764055460463 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


5878562369038391149/26368545518209204224 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 0, 1) type)
-92214493411603845/452197105310645473 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 1, 0) type)
-467440455313878485/35271374214230346894 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 1, 3) type)
-192357530257018004/17635687107115173447 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 3, 1) type)
-247093670557200004/17635687107115173447 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 0, 4) type)
-411461946314557531/35271374214230346894 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-1065375328322396515/70542748428460693788 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-886531036205131339/70542748428460693788 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-338298004291335199/17635687107115173447 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-164821535527695357/11757124738076782298 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-2147794541480431/904394210621290946 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


4943621190186166440953/44452784240457692577792 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 14) edges and (2, 4, 1, 0) type)
-80367175363527005171/5393041298384908844676 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 1, 3) type)
-1001164953426476623397/59323454282233997291436 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 3, 1) type)
-855745478088565629667/59323454282233997291436 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 0, 4) type)
-88442863865113199653/5393041298384908844676 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-1470091514889216785953/59323454282233997291436 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-292402826646644861813/29661727141116998645718 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-3236609392952156670635/118646908564467994582872 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-575282970467030514625/39548969521489331527624 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-48012469/16094327144 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


30998110929017009738357057/128523038011255776743522304 scaled square of 
1 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 1, 3) type)
-5940828847210248406879599/340979220219187107121927627 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 3, 1) type)
164456715682862684272160247/340979220219187107121927627 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 0, 4) type)
14793060723717254932335007/30998110929017009738357057 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-5804931934728243601359049/681958440438374214243855254 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-6200172122173331495368415/681958440438374214243855254 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-2919539291433471911388773/340979220219187107121927627 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-2981637183510164811813343/340979220219187107121927627 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-80203350774677997065316/30998110929017009738357057 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


27735414668440712948933873591642609/76692893453008905938039971241263104 scaled square of 
1 	 (5 vertex graph with (01 02 03 12 14 34) edges and (0, 4, 3, 1) type)
-260862372009703422814907767584629/27735414668440712948933873591642609 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 0, 4) type)
9075199371774233323489583443273836/27735414668440712948933873591642609 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-686460077446388673124839142001835/110941658673762851795735494366570436 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-19876149979159629732424967911567/3578763183024608122443080463437756 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-328006079683856236164868172683935/55470829336881425897867747183285218 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-334685325332971384305863352369427/55470829336881425897867747183285218 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-48693180121223381559659679715308/27735414668440712948933873591642609 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


277720402772809115552098460360986639013/908834067855465281910665169850945011712 scaled square of 
1 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 0, 4) type)
-106520781284144427849524624934814241445/555440805545618231104196920721973278026 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-15107164029551470807842684311278578773/4443526444364945848833575365775786224208 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-17463155113558919645005193819406371787/4443526444364945848833575365775786224208 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-4113804882678787614344788029051677699/1110881611091236462208393841443946556052 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-3882759343034056401710589701099296699/1110881611091236462208393841443946556052 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-1196141839748992550015353250754006131/1110881611091236462208393841443946556052 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


4961537803883174799457659136044438943308179/36401368632237636393644649396435240748711936 scaled square of 
1 	 (5 vertex graph with (01 02 03 12 14 34) edges and (3, 1, 4, 0) type)
-5862369160165016016442458473745658965/1240268175829309702079844798561244619144 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-4948431019007380047803733047027206603/1240268175829309702079844798561244619144 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-1539332183632642405684045502749752933/310067043957327425519961199640311154786 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-1331584902907360693272723465100111489/310067043957327425519961199640311154786 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-329104855543/247030502278786 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


299332593552395675013425667636810050101262701/1300515442738394250168075339496155637763538944 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-18618841848397198189225586277878333694010421/299332593552395675013425667636810050101262701 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
141361540772421325292613113640831252165358278/299332593552395675013425667636810050101262701 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
139163590443840826192858457288862883297490418/299332593552395675013425667636810050101262701 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-1647969008420781722318692681339217759447948/299332593552395675013425667636810050101262701 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


55014614757948741564825971703558627721917181449231/156936486808398423661438916433967867547490818981888 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-2357445983943659546242249967664048202843479099109/110029229515897483129651943407117255443834362898462 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
36205735785927068669768099459306850032655304272835/110029229515897483129651943407117255443834362898462 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-140822799975779894909958579678952411029048071233/36676409838632494376550647802372418481278120966154 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


17303135554167479611855328194167840214500019210630067383/57687004684430859635078958105030691622137030455308845056 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (2, 3, 0, 1) type)
-3598433982668197759573991840759258328347445147534756835/17303135554167479611855328194167840214500019210630067383 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-40241195232182813929906800117280294321592520440469729/17303135554167479611855328194167840214500019210630067383 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


146834700733865109670002079616346541639958246314777654627601/1133978291677919943842550788532983576297473258987852096012288 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 2, 0, 1) type)
-328234344655219987/111784794488879421244 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


830384210589292169188465/7325928291623201750646784 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 4, 2, 3) type)


--------------------------------------------------


Type (4 vertex graph with (01 02 03 12 13) edges and (0, 1, 2, 3) type) contributes the following
30549/262144 scaled square of 
1 	 (5 vertex graph with (01 02 04 12 14) edges and (0, 1, 2, 4) type)
-977/61098 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 1, 2, 4) type)
-977/61098 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 0, 2, 4) type)
-521/61098 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 0, 3) type)
-521/61098 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 3, 0) type)
-1957/40732 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 1, 2, 3) type)
-725/40732 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 2, 4) type)
-725/40732 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 4, 2) type)
-725/40732 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
-725/40732 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-1589/122196 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-29/3594 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-29/3594 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-2677/122196 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-2677/122196 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
1019/122196 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


3465597001/16016474112 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14) edges and (0, 1, 2, 4) type)
-73199159/3465597001 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 0, 2, 4) type)
-47554477/6931194002 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 0, 3) type)
-47798869/6931194002 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 3, 0) type)
-130803573/13862388004 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 1, 2, 3) type)
-441114105/13862388004 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 2, 4) type)
-595081065/13862388004 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 4, 2) type)
-242912193/13862388004 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
-396879153/13862388004 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-28924357/13862388004 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-49287250/3465597001 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-49103956/3465597001 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-881876747/13862388004 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-269674787/13862388004 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-147350381/13862388004 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


1535060023505/7097542658048 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14) edges and (1, 0, 2, 4) type)
-692054423961/98243841504320 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 0, 3) type)
-688662026119/98243841504320 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 3, 0) type)
-130803573/13569591368 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 1, 2, 3) type)
-31823531399/1085567309440 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 2, 4) type)
-3622848542759/196487683008640 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 4, 2) type)
-8511293833081/196487683008640 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
-35215929241/1085567309440 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-28924357/13569591368 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-2844320728997/196487683008640 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-2854497922523/196487683008640 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-817650961811/39297536601728 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-2517242280653/39297536601728 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-147350381/13569591368 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


3145413892869783179/12877016793654231040 scaled square of 
1 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 0, 3) type)
-78826177107720979/3145413892869783179 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 3, 0) type)
-21762872338979870/3145413892869783179 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 1, 2, 3) type)
-33744632710358479/6290827785739566358 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 2, 4) type)
-41282710335174579/6290827785739566358 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 4, 2) type)
-31364970788528581/6290827785739566358 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
-38903048413344681/6290827785739566358 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-13744351932890670/3145413892869783179 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
15800746884147883/6290827785739566358 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
6516693684796117/6290827785739566358 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-19602016209181235/6290827785739566358 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-19463148403518965/6290827785739566358 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
16576133887476050/3145413892869783179 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


402566301963102876111345/1649102759064912883351552 scaled square of 
1 	 (5 vertex graph with (01 02 04 13 14 34) edges and (1, 4, 3, 0) type)
-12023686375127/1694247356774620 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 1, 2, 3) type)
-2545221103620712335649/402566301963102876111345 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 2, 4) type)
-2074633311230581789274/402566301963102876111345 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 4, 2) type)
-5387557707018758650493/805132603926205752222690 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
-4446382122238497557743/805132603926205752222690 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-7593564603807/1694247356774620 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
118036705357468472789/107351013856827433629692 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
272592895656612085131/107351013856827433629692 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-170364699174969517299/53675506928413716814846 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-85760299717064500897/26837753464206858407423 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
1831617004141/338849471354924 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


117435902183530894063/1776547116377303941120 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14) edges and (0, 1, 2, 3) type)
-2074947041983261289/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 2, 4) type)
-2074947041983261289/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 4, 2) type)
-2074947041983261289/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
-2074947041983261289/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-808760828622166727/117435902183530894063 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-13179579887899286500/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-13179579887899286500/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-1197133286999585755/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-1197133286999585755/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-61169747133363234315/117435902183530894063 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


113616826824609899180309987872026263/468146074233642099373916590700494848 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 2, 4) type)
-6055419585799997765810247360946715/113616826824609899180309987872026263 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 4, 2) type)
48496360305038827703650964633601731/113616826824609899180309987872026263 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
55171979007048740216090142517312753/113616826824609899180309987872026263 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-447445494509658205583217605583684/113616826824609899180309987872026263 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-849469873827649831431304717587483/113616826824609899180309987872026263 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-415360093467402168376442966432229/113616826824609899180309987872026263 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-601458942956600527646386326745089/113616826824609899180309987872026263 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-549085754018114012867793964602447/113616826824609899180309987872026263 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-702605419896614074038191720104308/113616826824609899180309987872026263 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


21408122024967383952423602735971194372709/59567938902221074821446362921448905375744 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (0, 1, 4, 2) type)
356755747213178371380627996547115969129/21408122024967383952423602735971194372709 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
6544938647888961273652517450200554299838/21408122024967383952423602735971194372709 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-59968352064009187158915461309131401137/21408122024967383952423602735971194372709 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-68940304764287712808549696563965369551/42816244049934767904847205471942388745418 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-270094369673457334105938139831372831281/42816244049934767904847205471942388745418 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-2254733319467038688160481047369491463/1646778617305183380955661748920861105593 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-124888856168468862787432544094840335929/21408122024967383952423602735971194372709 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-94165858634054666963462275543786011069/21408122024967383952423602735971194372709 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


1772060215854781062696785342651767919941946371/5612010740113049898824132915618432777639428096 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 2, 4) type)
-365173616606806197105041800248620102204857129/1772060215854781062696785342651767919941946371 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-5960382762357168690086684089921387993654783/3544120431709562125393570685303535839883892742 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-8056942358605906195703531689215081679556218/1772060215854781062696785342651767919941946371 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-367402982763355543199676947738958856742854/1772060215854781062696785342651767919941946371 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-16583209005953503154564438844353084066859733/3544120431709562125393570685303535839883892742 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
1256902532167977036810914343778415950297001/3544120431709562125393570685303535839883892742 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-9359346076508776909820253187404474246097971/3544120431709562125393570685303535839883892742 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


8040328313224899348855705317773228286559845092875/58066869153129465862448262108013131200657698684928 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 14 34) edges and (1, 0, 4, 2) type)
-117695417915777125653079/55561568060475653039553492 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-821049272306806979972075528494130980841567/909153731530730668421846537698739594239982484 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-4622904068995456568409072460310026439020577/909153731530730668421846537698739594239982484 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-1154026289101683427622088554711951562368029/227288432882682667105461634424684898559995621 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-83988268066059352166579835571449896545654/227288432882682667105461634424684898559995621 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-20534701877237898198547/6173507562275072559950388 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


1685995045882129316156851075361/14565131697645329590400710606848 scaled square of 
1 	 (5 vertex graph with (02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-6404230071773212388524397930/1685995045882129316156851075361 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-6404230071773212388524397930/1685995045882129316156851075361 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-9805205564482663116883150168/1685995045882129316156851075361 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-9805205564482663116883150168/1685995045882129316156851075361 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-2499023284613275635931860855/1685995045882129316156851075361 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


13841900224979848196312587714376031539749726756482203261/57856083970531588807926850321000668856215688108513951744 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 2, 3) type)
-368369847798496430853133145566279730015447559335963789/13841900224979848196312587714376031539749726756482203261 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-137712217797147186367398475932484099182177829173486834/13841900224979848196312587714376031539749726756482203261 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-138877863327236766798994284486104284014692579027461010/13841900224979848196312587714376031539749726756482203261 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-89334371055203210609010815948634671078595728334770680/13841900224979848196312587714376031539749726756482203261 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


216877567559101044053233420107270793704064749368113040911275/907142773144279331393541748449347602989038092712817672912896 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 2) type)
-17879762171033444917422511562239084502596617149474787488597/1735020540472808352425867360858166349632517994944904327290200 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-17737441235030268700271460393335417515998066047756801988053/1735020540472808352425867360858166349632517994944904327290200 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-682442028968849391292011130367855/102926827595788153990589629610205342 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


217963072383560428103509507474848014037368599843347148473763202431/909650449123407745476653146889606319116133594533673999946324377600 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (0, 1, 2, 3) type)
-16352365588455788696943969617252986619959170180033602547750314681/217963072383560428103509507474848014037368599843347148473763202431 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-1962495099308569476425664417300643010032839920772615747913494800/217963072383560428103509507474848014037368599843347148473763202431 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


13613816078992712566862540577865492143660301377587931617763285318417695/57137711646916064864766396327486557791811954237334394889506180938072064 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 24 34) edges and (1, 0, 2, 3) type)
-232842655210372675424276091032196759016/23920351345362008842576729531230767698855 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


724229600206688333745717843753774744640503241/6270576583078578446028434186234958367648645120 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 3) type)


--------------------------------------------------


Type (4 vertex graph with (01 02 03 12 13 23) edges and (0, 1, 2, 3) type) contributes the following
112601/1048576 scaled square of 
1 	 (5 vertex graph with (01 03 04 13 14 34) edges and (0, 1, 3, 4) type)
-2246/112601 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 3, 4) type)
-2246/112601 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 0, 3, 4) type)
-2246/112601 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 0, 4) type)
-2246/112601 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 4, 0) type)
-2963/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 4) type)
-2963/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 1, 4) type)
-2963/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 4, 1) type)
-2963/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
-2963/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
-2963/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-2310/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-2310/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-2310/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-2310/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-7425/112601 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


23574843495/118070706176 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (0, 1, 3, 4) type)
-327304081/4714968699 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 0, 3, 4) type)
9951698909/23574843495 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 0, 4) type)
2138432617/4714968699 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 4, 0) type)
-67224068/2619427055 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 4) type)
-656137466/23574843495 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 1, 4) type)
-14013313/481119255 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 4, 1) type)
-567745681/23574843495 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
-199420184/7858281165 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
-649381406/23574843495 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-559635584/23574843495 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-582043183/23574843495 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-35745519/2619427055 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-42008254/1571656233 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-96990862/7858281165 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


1467799420563551/4944003018522624 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 0, 3, 4) type)
-9027354499550/1467799420563551 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 0, 4) type)
448058181997519/1467799420563551 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 4, 0) type)
-31600153961604/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 4) type)
-23478694916332/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 1, 4) type)
-26971601722961/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 4, 1) type)
-29200341523079/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
-32693248329708/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
-24571789284436/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-18888587424529/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-23447086106795/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-36854125043319/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-14557679890797/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-13029752401080/1467799420563551 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


2018659424422997473971/7695496226084230266880 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 0, 4) type)
-132200804724923000265/672886474807665824657 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 4, 0) type)
-2685194782291088699/288379917774713924853 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 4) type)
-34140432432817349294/2018659424422997473971 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 1, 4) type)
-4347326047700369686/672886474807665824657 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 4, 1) type)
-11580344915517467398/672886474807665824657 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
-13642580456836161958/2018659424422997473971 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
-28986649413615890359/2018659424422997473971 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-32127825087154070581/2018659424422997473971 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-1290753205959729954/672886474807665824657 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-6160074537461211663/672886474807665824657 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-25266567311679880040/2018659424422997473971 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-3694613306639173068/672886474807665824657 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


1331306509764446713977173/11024572003248796871180288 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 13 14 34) edges and (1, 3, 4, 0) type)
-304564458356297083948423/21300904156231147423634768 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 4) type)
-260433652894671919569211/21300904156231147423634768 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 1, 4) type)
-50598837360436446786503/2662613019528893427954346 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 4, 1) type)
-13918583963486118758482/1331306509764446713977173 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
-367054389404597554858525/21300904156231147423634768 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
-322923583942972390479313/21300904156231147423634768 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-37560750191273977512779/5325226039057786855908692 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-398908709262183695083839/21300904156231147423634768 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-210945427484001318233757/21300904156231147423634768 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-35892670635326059967123/2662613019528893427954346 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-145486293/21291092542 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


3118374315669314742384123075761/16751712657393173730663937867776 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 1, 3, 4) type)
-474480364400892434450743574875/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 1, 4) type)
1170001543747577075066354928288/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 4, 1) type)
1267930388092591531603290524292/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
1281551171327535700924640285071/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
1258925061205113970404629372839/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-76285698918111538117397024516/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-70266192703644486471448967247/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-61854053651333879444511685893/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-73956777756057963329148951592/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-50397338473192848737640439776/3118374315669314742384123075761 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


457798437927141270585722481429425507/1634926233213633687655087119144583168 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 1, 4) type)
-38765399622105360425811858046774993/915596875854282541171444962858851014 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 4, 1) type)
3631156131710957014089317094582712/12372930754787601907722229227822311 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
140569979415801334135584983078042573/457798437927141270585722481429425507 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
7771427468520742297613189387766813/24745861509575203815444458455644622 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-13202308465668016814505615274288213/915596875854282541171444962858851014 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-18496159305602662455399328165433359/915596875854282541171444962858851014 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-16827889499999320677698837203023661/915596875854282541171444962858851014 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-14975687741898991326297788294918895/915596875854282541171444962858851014 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-5667061894601151278597205417093168/457798437927141270585722481429425507 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


248117368220334638264278488721091686164673/960072909695780169891389073374682560856064 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (0, 3, 4, 1) type)
-46809894314007437984305361311219825853184/248117368220334638264278488721091686164673 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
43776234205528362915850449033889793144908/248117368220334638264278488721091686164673 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
49171135387901794621281488110850344799323/248117368220334638264278488721091686164673 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-3584619510174471446137052314942931766701/248117368220334638264278488721091686164673 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-1209584538737208901045297994040411677749/248117368220334638264278488721091686164673 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-3895441311393072752802429532535460786059/248117368220334638264278488721091686164673 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-2210814581398491920457433457077748948051/248117368220334638264278488721091686164673 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-1945561947066183540730730305480306328720/248117368220334638264278488721091686164673 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


57511161366817851540383177166872262119579859607/260169917499005613652604080589207435911808155648 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 1, 4) type)
-18268900751697495402317886289010128423352237978/57511161366817851540383177166872262119579859607 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
6020797008568277655422790233471938528561095367/57511161366817851540383177166872262119579859607 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-214476578033547320351054359182129092145698616/57511161366817851540383177166872262119579859607 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-703970199239011559354864733817082674635289838/57511161366817851540383177166872262119579859607 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-248920808052248144602296651263455989859346608/57511161366817851540383177166872262119579859607 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-509369968415512198226400416657908408239447946/57511161366817851540383177166872262119579859607 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-299271480031169434218867556583185376484465896/57511161366817851540383177166872262119579859607 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


5913799638724716401075816660374714476995074240846353/30152411770686197748404415190465124562150285433634816 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 0, 4, 1) type)
-294475779866140145452355926404896292962966626554521/657088848747190711230646295597190497443897137871817 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-47491284098164753545497323998432573451525616744387/5913799638724716401075816660374714476995074240846353 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-35341656073388947316695847389584858077554180749595/11827599277449432802151633320749428953990148481692706 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-20123186419540656135556503084785189833568262815533/11827599277449432802151633320749428953990148481692706 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-15223655886839000932341759143362673752189598329907/1971266546241572133691938886791571492331691413615451 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-7192604002024958444091980085021595845099805821088/1971266546241572133691938886791571492331691413615451 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


6565609156577652179494991159509035930440032416155527317/86125949582991780902423271256514952880966485655134797824 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 34) edges and (3, 4, 0, 1) type)
-2820421235833928328169427506453322639303209/332250306938730930730939065549961872777648126 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-1074680776428026621306435619675968912419511/166125153469365465365469532774980936388824063 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
-1904348839838715429587571929441570949370760/166125153469365465365469532774980936388824063 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-3529494205317884646714619688645928355859497/332250306938730930730939065549961872777648126 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-8395687411774/1269798522298299 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


637849408254080309085840767200625892281093028689/6451661071270124526335651140705867050179540025344 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 2, 4) type)
-208880776647391934485695538853503174695959279359/1913548224762240927257522301601877676843279086067 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
134745681621123555457657759756575373530723586238/637849408254080309085840767200625892281093028689 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
1749087542015604737050630535750918611522543085786/5740644674286722781772566904805633030529837258201 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-109457629458496282700212880188643521427966188556/5740644674286722781772566904805633030529837258201 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


1558740877399627377640546614815564500312379399966391803/12039004459969749255239902229546942921241709265710743552 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 1, 4, 2) type)
225660274278900362567277342560210498436049640906079/42128131821611550747041800400420662170604848647740319 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
870293362956737654022875826883678207188891347795368238/4676222632198882132921639844446693500937138199899175409 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-75515755959735088923854990704745110618664294144494448/4676222632198882132921639844446693500937138199899175409 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


5573148111978919386288401996093939147549338351618295189555/44174547952978153436130102896671496256204149775652952735744 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (0, 2, 1, 4) type)
-763654464678524404432645896834904672419906499635895742647/5573148111978919386288401996093939147549338351618295189555 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-65186818268988724584895609019171644707735644862233650324/5573148111978919386288401996093939147549338351618295189555 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


10084487452285610275408820384039859479777223002709782322077950597/121625530943994603479632305500932127859273214924481645649711267840 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 24 34) edges and (2, 0, 1, 4) type)
-209163292310071247/15432100420404969149 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)


133273342965910615191113/4045432532606640232595456 scaled square of 
1 	 (5 vertex graph with (01 02 03 04 12 13 14 23 24 34) edges and (0, 1, 2, 3) type)



==> anc/certificates/semiind7.txt <==
Text certificate for semiind7 proving the bound 27/256
==================================================

Base structures
(4 vertex graph with () edges and () type)
(4 vertex graph with (01) edges and () type)
(4 vertex graph with (01 03) edges and () type)
(4 vertex graph with (02 13) edges and () type)
(4 vertex graph with (01 02 03) edges and () type)
(4 vertex graph with (01 03 13) edges and () type)
(4 vertex graph with (01 02 13) edges and () type)
(4 vertex graph with (01 02 03 13) edges and () type)
(4 vertex graph with (02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Slack values
0 	 (4 vertex graph with () edges and () type)
0 	 (4 vertex graph with (01) edges and () type)
0 	 (4 vertex graph with (01 03) edges and () type)
0 	 (4 vertex graph with (02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03) edges and () type)
0 	 (4 vertex graph with (01 03 13) edges and () type)
0 	 (4 vertex graph with (01 02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 13) edges and () type)
0 	 (4 vertex graph with (02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (2 vertex graph with () edges and (0, 1) type) contributes the following
27/256 scaled square of 
1 	 (3 vertex graph with () edges and (0, 1) type)
-625281/495616 	 (3 vertex graph with (01) edges and (0, 2) type)
-625281/495616 	 (3 vertex graph with (01) edges and (2, 0) type)
-354429/247808 	 (3 vertex graph with (01 02) edges and (1, 2) type)


3538943289573/62882616180736 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 2) type)
-2481764194075/3538943289573 	 (3 vertex graph with (01) edges and (2, 0) type)
-1057179095498/1179647763191 	 (3 vertex graph with (01 02) edges and (1, 2) type)


2407975412852780277/9354436892826730496 scaled square of 
-1/3 	 (3 vertex graph with (01) edges and (2, 0) type)
1 	 (3 vertex graph with (01 02) edges and (1, 2) type)


--------------------------------------------------


Type (2 vertex graph with (01) edges and (0, 1) type) contributes the following
1890203/31719424 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 1) type)
-11061767/7560812 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-11061767/7560812 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-838353/3780406 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


224696954410871/959298406449152 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-219232251033385/224696954410871 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-16394110132458/224696954410871 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


180482209245540684657/1781814492116771864576 scaled square of 
-1/3 	 (3 vertex graph with (01 02) edges and (1, 0) type)
1 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)



==> anc/certificates/semiind8.txt <==
Text certificate for semiind8 proving the bound 4/27
==================================================

Base structures
(4 vertex graph with () edges and () type)
(4 vertex graph with (01) edges and () type)
(4 vertex graph with (01 03) edges and () type)
(4 vertex graph with (02 13) edges and () type)
(4 vertex graph with (01 02 03) edges and () type)
(4 vertex graph with (01 03 13) edges and () type)
(4 vertex graph with (01 02 13) edges and () type)
(4 vertex graph with (01 02 03 13) edges and () type)
(4 vertex graph with (02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13) edges and () type)
(4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Slack values
0 	 (4 vertex graph with () edges and () type)
16593983/169869312 	 (4 vertex graph with (01) edges and () type)
18297167/169869312 	 (4 vertex graph with (01 03) edges and () type)
3824935/28311552 	 (4 vertex graph with (02 13) edges and () type)
0 	 (4 vertex graph with (01 02 03) edges and () type)
3535385/56623104 	 (4 vertex graph with (01 03 13) edges and () type)
16566427/84934656 	 (4 vertex graph with (01 02 13) edges and () type)
2325629/18874368 	 (4 vertex graph with (01 02 03 13) edges and () type)
0 	 (4 vertex graph with (02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13) edges and () type)
0 	 (4 vertex graph with (01 02 03 12 13 23) edges and () type)
==================================================

Semi-definite blocks

--------------------------------------------------


Type (2 vertex graph with () edges and (0, 1) type) contributes the following
4/27 scaled square of 
1 	 (3 vertex graph with () edges and (0, 1) type)
-981585/4194304 	 (3 vertex graph with (01) edges and (0, 2) type)
-981585/4194304 	 (3 vertex graph with (01) edges and (2, 0) type)
-1/2 	 (3 vertex graph with (01 02) edges and (1, 2) type)


1190154347277/4398046511104 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 2) type)
-594597502195/1190154347277 	 (3 vertex graph with (01) edges and (2, 0) type)


63355039401400619/311991821212581888 scaled square of 
1 	 (3 vertex graph with (01) edges and (2, 0) type)


--------------------------------------------------


Type (2 vertex graph with (01) edges and (0, 1) type) contributes the following
307551/1048576 scaled square of 
1 	 (3 vertex graph with (01) edges and (0, 1) type)
56257/307551 	 (3 vertex graph with (01 02) edges and (0, 1) type)
56257/307551 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-112514/307551 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


1046485007479/2902415376384 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (0, 1) type)
-888458576777/1046485007479 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-158026430702/1046485007479 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)


316052861404/3139455022437 scaled square of 
1 	 (3 vertex graph with (01 02) edges and (1, 0) type)
-1 	 (3 vertex graph with (01 02 12) edges and (0, 1) type)



==> anc/graph_semi_inducibility.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f7a32346-b798-4524-89ab-dbdb36f7fb44",
   "metadata": {},
   "source": [
    "# Semi-inducibility Problem on 4 Vertices\n",
    "\n",
    "This notebook contains calculations for the semi-inducibility problem on all new 4 vertex red-blue colored graphs. To run these calculations, use the modified version of sage from\n",
    "https://github.com/bodnalev/sage\n",
    "\n",
    "The following cell sets up a theory to calculate with blue-red colored graphs and transform the semi-inducibility questions to questions about graphs. The rest of the notebook is organized as follows: \n",
    "\n",
    " - Section 1 contains the main optimization, including the constructions and the corresponding upper bounds.\n",
    "\n",
    " - Section 2 contains methods to test stability of the obtained results.\n",
    "\n",
    " - Section 3 contains a single cell verifying all the certificates. It can be run independently from the rest of the notebook.\n",
    "\n",
    " - Section 4 contains code that exports pickled certificates to human readable text files. Additionally there is an interactive code to inspect the certificate data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "342f3020-8c01-4798-b7f1-c01c7779cf22",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The unique semi-inducibility problems on 4 vertices are\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(02), blue_edges=(13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01), blue_edges=(02 03)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01), blue_edges=(02 13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(02), blue_edges=(01 13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(02 03 13), blue_edges=(01)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01 02 03), blue_edges=(13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(02), blue_edges=(01 03 13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(03), blue_edges=(02 12 13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(02 03 12 13), blue_edges=(01)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01 02 12 13), blue_edges=(03)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01 13), blue_edges=(02 03)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01 03), blue_edges=(02 13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(02 03), blue_edges=(12 13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(02 13), blue_edges=(03 12)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01 12 13), blue_edges=(02 03)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01 03), blue_edges=(02 12 13)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(03 13), blue_edges=(01 02 12)\n",
      "\n",
      "Flag on 4 points, ftype from () with edges=(01 03 12), blue_edges=(02 13)\n"
     ]
    }
   ],
   "source": [
    "G = GraphTheory\n",
    "G.printlevel(0)\n",
    "BG = Theory(\"BlueGraph\", \"blue_edges\")\n",
    "CG = combine(\"RedBlueGraph\", G, BG, symmetries=FullSymmetry)\n",
    "CG.exclude(CG(2, edges=[[0, 1]], blue_edges=[[0, 1]]))\n",
    "\n",
    "def check_blocks(flg, do, dont):\n",
    "    eds = flg.blocks(\"edges\")\n",
    "    for ee in do:\n",
    "        if ee not in eds:\n",
    "            return False\n",
    "    for ee in dont:\n",
    "        if ee in eds:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def get_targ(ff):\n",
    "    vn = ff.size()\n",
    "    eddo = ff.blocks(\"edges\")\n",
    "    eddont = ff.blocks(\"blue_edges\")\n",
    "    pats = G.p(vn, edges=eddo, edges_m=eddont)\n",
    "    targ = 0\n",
    "    for xx in pats.compatible_flags():\n",
    "        coef = 0\n",
    "        for eperm in itertools.permutations(range(vn)):\n",
    "            xxpermed = xx.subflag(eperm)\n",
    "            if check_blocks(xxpermed, eddo, eddont):\n",
    "                coef += 1\n",
    "        targ += coef*xx\n",
    "    return targ*QQ(1/(factorial(vn)))\n",
    "\n",
    "def gen_nont(n):\n",
    "    ret = []\n",
    "    for ff in CG.generate(n):\n",
    "        eds = ff.blocks(\"edges\")\n",
    "        oeds = ff.blocks(\"blue_edges\")\n",
    "        if len(eds)!=0 and len(oeds)!=0:\n",
    "            if len(eds) + len(oeds) != binomial(n, 2):\n",
    "                if len(set(itertools.chain(*(list(eds) + list(oeds)))))==n:\n",
    "                    ret.append(ff)\n",
    "    return ret\n",
    "\n",
    "def flip_colors(fl):\n",
    "    return CG(fl.size(), edges=fl.blocks(\"blue_edges\"), blue_edges=fl.blocks(\"edges\"))\n",
    "\n",
    "# For easier presentation, these flips guarantee no loops in blowup patterns\n",
    "gen4 = [(xx if ii not in [4, 8, 9, 10, 14, 17] else flip_colors(xx)) for ii,xx in enumerate(gen_nont(4))]\n",
    "targ4 = [get_targ(xx) for xx in gen4]\n",
    "\n",
    "print(\"The unique semi-inducibility problems on 4 vertices are\")\n",
    "for xx in gen4:\n",
    "    print(f\"\\n{xx}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "610440d3-1e02-4a9a-af7d-c0843ff3a459",
   "metadata": {},
   "source": [
    "## Section 1 - Constructions and upper bounds\n",
    "\n",
    "This section contains a list of constructions used to help the rounding. The standard rounding method works for all cases except $H_3$ and $H_5$. \n",
    "\n",
    "Since the semi-inducibility problem for $H_5$ is symmetrizable, Subsection 1.1 calculates in the multi-partite theory, establishing a matching construction and upper bound. \n",
    "\n",
    "Subsection 1.2 discusses the remaining case $H_3$, by providing a strong construction and a numerically close upper bound."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "538897ed-a683-4590-8525-c24c7954a56e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def kn_edges(n):\n",
    "    return list(itertools.combinations(range(n), 2))\n",
    "\n",
    "constructions = [\n",
    "    G.blowup_construction(5, 1, edges={(0, 0): 1/2}), \n",
    "    G.blowup_construction(4, 1, edges={(0, 0): 1/3}), \n",
    "    G.blowup_construction(4, 1, edges={(0, 0): 1/3}), \n",
    "    None, \n",
    "    G.blowup_construction(4, 3, edges=kn_edges(3)), \n",
    "    None, \n",
    "    G.blowup_construction(6, 2, edges=[[0, 1]]), \n",
    "    G.blowup_construction(4, 1, edges={(0, 0): 1/4}), \n",
    "    G.blowup_construction(4, 3, edges=kn_edges(3)), \n",
    "    G.blowup_construction(7, 5, edges=kn_edges(5)), \n",
    "    G.blowup_construction(5, 2, edges=[[0, 1]]),    \n",
    "    G.blowup_construction(4, 2, edges=[[0, 1]]), \n",
    "    G.blowup_construction(5, 2, edges=[[0, 1]]), \n",
    "    G.blowup_construction(5, 2, edges=[[0, 1]]),\n",
    "    G.blowup_construction(5, 2, edges=[[0, 1]]),\n",
    "    G.blowup_construction(4, 2, edges={(0, 1): 2/3}),\n",
    "    G.blowup_construction(5, 2, edges=[[0, 1]]),\n",
    "    G.blowup_construction(5, 2, edges=[[0, 1]])\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "cf3f1a9a-f241-4aef-8d5b-518dd5e2e7ae",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Index 0 is Flag on 4 points, ftype from () with edges=(02), blue_edges=(13) the constr gives 1/4, upper bound is 1/4\n",
      "\n",
      "Index 1 is Flag on 4 points, ftype from () with edges=(01), blue_edges=(02 03) the constr gives 4/27, upper bound is 4/27\n",
      "\n",
      "Index 2 is Flag on 4 points, ftype from () with edges=(01), blue_edges=(02 13) the constr gives 4/27, upper bound is 4/27\n",
      "\n",
      "Index 3 is Flag on 4 points, ftype from () with edges=(02), blue_edges=(01 13) the upper bound is 0.15008340915196144\n",
      "\n",
      "Index 4 is Flag on 4 points, ftype from () with edges=(02 03 13), blue_edges=(01) the constr gives 4/27, upper bound is 4/27\n",
      "\n",
      "Index 5 is Flag on 4 points, ftype from () with edges=(01 02 03), blue_edges=(13) the upper bound is 0.1500644984603527\n",
      "\n",
      "Index 6 is Flag on 4 points, ftype from () with edges=(02), blue_edges=(01 03 13) the constr gives 1/8, upper bound is 1/8\n",
      "\n",
      "Index 7 is Flag on 4 points, ftype from () with edges=(03), blue_edges=(02 12 13) the constr gives 27/256, upper bound is 27/256\n",
      "\n",
      "Index 8 is Flag on 4 points, ftype from () with edges=(02 03 12 13), blue_edges=(01) the constr gives 4/27, upper bound is 4/27\n",
      "\n",
      "Index 9 is Flag on 4 points, ftype from () with edges=(01 02 12 13), blue_edges=(03) the constr gives 12/125, upper bound is 12/125\n",
      "\n",
      "Index 10 is Flag on 4 points, ftype from () with edges=(01 13), blue_edges=(02 03) the constr gives 1/8, upper bound is 1/8\n",
      "\n",
      "Index 11 is Flag on 4 points, ftype from () with edges=(01 03), blue_edges=(02 13) the constr gives 1/8, upper bound is 1/8\n",
      "\n",
      "Index 12 is Flag on 4 points, ftype from () with edges=(02 03), blue_edges=(12 13) the constr gives 1/8, upper bound is 1/8\n",
      "\n",
      "Index 13 is Flag on 4 points, ftype from () with edges=(02 13), blue_edges=(03 12) the constr gives 1/8, upper bound is 1/8\n",
      "\n",
      "Index 14 is Flag on 4 points, ftype from () with edges=(01 12 13), blue_edges=(02 03) the constr gives 1/8, upper bound is 1/8\n",
      "\n",
      "Index 15 is Flag on 4 points, ftype from () with edges=(01 03), blue_edges=(02 12 13) the constr gives 1/27, upper bound is 1/27\n",
      "\n",
      "Index 16 is Flag on 4 points, ftype from () with edges=(03 13), blue_edges=(01 02 12) the constr gives 1/8, upper bound is 1/8\n",
      "\n",
      "Index 17 is Flag on 4 points, ftype from () with edges=(01 03 12), blue_edges=(02 13) the constr gives 1/8, upper bound is 1/8\n"
     ]
    }
   ],
   "source": [
    "for index in range(len(gen4)):\n",
    "    constr = constructions[index]\n",
    "    targ = get_targ(gen4[index])\n",
    "    if constr!=None:\n",
    "        size = constr.size()\n",
    "        dens = constr.density(targ)\n",
    "        bound = G.optimize(targ, size, denom=2**20, exact=True, construction=constr, file=\"certificates/semiind\"+str(index))\n",
    "        print(\"\\nIndex {} is {} the constr gives {}, upper bound is {}\".format(index, gen4[index], dens, bound))\n",
    "    else:\n",
    "        bound = G.optimize(targ, 7, exact=False, file=\"certificates/fp_semiind\"+str(index))\n",
    "        print(\"\\nIndex {} is {} the upper bound is {}\".format(index, gen4[index], bound))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4ebd2fa1-d8f7-49f2-a221-e227234fc524",
   "metadata": {},
   "source": [
    "### Subsection 1.1 - Multipartite construction and upper bound for $H_5$\n",
    "\n",
    "This calculation is done over graphs with `G(3, edges=[[0, 1]])` excluded, due to the problem being symmetrizable."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "898eb71b-8d4a-487a-a50f-e52b50b81252",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For index 5, construction provides density 171/3136*alpha + 101/784\n",
      "Here, alpha is the root of x^2 - 13/7*x + 4/7 around 0.389297540337804\n"
     ]
    }
   ],
   "source": [
    "MPG = Theory(\"MultiPartiteGraph\")\n",
    "MPG.exclude(MPG(3, edges=[[0, 1]]))\n",
    "MPG.printlevel(0)\n",
    "var(\"x\")\n",
    "RF = RealField(prec=100)\n",
    "alpha_real = RF(solve(x^2 - 13/7*x + 4/7==0, x)[0].rhs())\n",
    "R.<alpha> = NumberField(x^2 - 13/7*x + 4/7, embedding=alpha_real)\n",
    "cons = MPG.blowup_construction(8, [alpha/4, alpha/4, alpha/4, alpha/4, 1-alpha], edges=list(itertools.combinations(range(5), 2)))\n",
    "mp_targ = (1/4)*MPG(4, edges=[[0, 1], [0, 2], [0, 3]]) + (1/6)*MPG(4, edges=[[0, 1], [0, 2], [0, 3], [1, 2], [1, 3]])\n",
    "dens = cons.density(mp_targ)\n",
    "print(\"For index 5, construction provides density {}\".format(dens))\n",
    "print(\"Here, alpha is the root of {} around {}\".format(alpha.minpoly(), alpha.n()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "7a4ffc52-7804-4917-8070-561c62749120",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For index 5, the multi-partite upper bound is 171/3136*alpha + 101/784\n",
      "Here, alpha is the same root of x^2 - 13/7*x + 4/7 around 0.389297540337804\n"
     ]
    }
   ],
   "source": [
    "bound = MPG.optimize(mp_targ, 8, construction=cons, exact=True, denom=2**20, kernel_denom=2**20, file=\"certificates/semiind5\")\n",
    "print(\"For index 5, the multi-partite upper bound is {}\".format(bound))\n",
    "print(\"Here, alpha is the same root of {} around {}\".format(alpha.minpoly(), alpha.n()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "62834740-afb0-4a15-b2b5-2ce6959afa87",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The final bound and construction equals to -171/43904*sqrt(57) + 7879/43904 around 0.150054170726328\n"
     ]
    }
   ],
   "source": [
    "val = 171/3136 * solve(x^2-13/7*x+4/7==0, x)[0].rhs() + 101/784\n",
    "print(\"The final bound and construction equals to {} around {}\".format(val, val.n()))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5c3ef34d-8bf9-449f-ae7f-120f70af7d1e",
   "metadata": {},
   "source": [
    "### Subsection 1.2 - Construction and numeric upper bound for $H_3$\n",
    "\n",
    "First, the polynomial $p(\\beta, \\gamma)$ is calculated, with the relations $\\beta, \\gamma$ must satisfy at any local optimum.\n",
    "Then the solutions of these relations are compared."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "7a5a6209-7083-4f17-8f6d-e8331f9a6ebc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The optimal parameters in p(beta, gamma) must satisfy the following\n",
      "beta^5 - 10/3*beta^4 + 2521/576*beta^3 - 407/144*beta^2 + 43/48*beta - 1/9 = 0\n",
      "gamma^4 - 37/16*gamma^3 + 57/32*gamma^2 - 9/16*gamma + 1/16 = 0\n"
     ]
    }
   ],
   "source": [
    "print(\"The optimal parameters in p(beta, gamma) must satisfy the following\")\n",
    "R.<gamma, beta> = PolynomialRing(QQ, 2, order=\"lex\")\n",
    "cons = G.blowup_construction(4, [beta, 1-beta], edges={(0, 0): gamma, (1, 1): 1})\n",
    "expr = cons.density(targ4[3])\n",
    "ders = [expr.derivative(beta), expr.derivative(gamma)]\n",
    "I = R.ideal(ders)\n",
    "Gb = I.groebner_basis()\n",
    "print(Gb[-1], \"= 0\")\n",
    "\n",
    "R.<beta, gamma> = PolynomialRing(QQ, 2, order=\"lex\")\n",
    "cons = G.blowup_construction(4, [beta, 1-beta], edges={(0, 0): gamma, (1, 1): 1})\n",
    "expr = cons.density(targ4[3])\n",
    "ders = [expr.derivative(beta), expr.derivative(gamma)]\n",
    "I = R.ideal(ders)\n",
    "Gb = I.groebner_basis()\n",
    "print(Gb[-1], \"= 0\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3b1e077f-ea92-45f4-a445-5bce8c8a2e59",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The roots provide:\n",
      "\n",
      "When beta=0.415467947986187 and gamma=0.388623778132756 the value is p=0.149614975606356\n",
      "\n",
      "When beta=0.917865385347146 and gamma=0.388623778132756 the value is p=0.146857291142747\n",
      "\n",
      "When beta=0.398299187168959 and gamma=0.281580084709900 the value is p=0.150083407311578\n",
      "\n",
      "When beta=0.935034146164375 and gamma=0.281580084709900 the value is p=0.139693668001026\n",
      "\n",
      "When beta=0.649497905849455 and gamma=1.14229613715734 the value is p=0.118798030775334\n",
      "\n",
      "When beta=0.683835427483879 and gamma=1.14229613715734 the value is p=0.119074926545675\n",
      "\n",
      "When beta=0.666666666666667 and gamma=0.500000000000000 the value is p=0.148148148148148\n",
      "\n",
      "When beta=0.666666666666667 and gamma=0.500000000000000 the value is p=0.148148148148148\n"
     ]
    }
   ],
   "source": [
    "var(\"x y\")\n",
    "print(\"The roots provide:\")\n",
    "for ssg in solve(Gb[-1].subs(gamma=x)==0, x):\n",
    "    ngamma = real_part(ssg.rhs().n())\n",
    "    for ss in solve(Gb[0].subs(beta=y)==0, y):\n",
    "        nbeta = ss.rhs().subs(gamma=ngamma).n()\n",
    "        print(f\"\\nWhen beta={nbeta} and gamma={ngamma} the value is p={expr.subs(beta=nbeta, gamma=ngamma)}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "be5d7907-a61d-4ee4-a3e1-2741f746b383",
   "metadata": {},
   "source": [
    "## Section 2 - Testing stability\n",
    "\n",
    "A general script following Theorem 7.1 of Pikhurko–Sliačan–Tyros (2019) is used in Subsection 2.1 to verify stability for cases 9-11, and another script tests almost regularity for cases 2 and 15. \n",
    "\n",
    "Then, the conditions for flip averse and strictness are tested for cases 4-6 in Subsection 2.2."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0cb6459c-b5c1-4954-a90f-a201253a3b15",
   "metadata": {},
   "source": [
    "### Subsection 2.1 - Perfect stability and almost regularity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2b637366-663f-4c45-90bc-58b0fe550845",
   "metadata": {},
   "outputs": [],
   "source": [
    "from fractions import Fraction\n",
    "from sage.algebras.combinatorial_theory import _unflatten_matrix\n",
    "import pickle\n",
    "\n",
    "# general helper function to have data in sage compatible format\n",
    "def to_sage(dim, data):\n",
    "    if dim==0:\n",
    "        if isinstance(data, Fraction):\n",
    "            return QQ(data)\n",
    "        if isinstance(data, float):\n",
    "            return RR(data)\n",
    "        return data\n",
    "    return [to_sage(dim-1, xx) for xx in data]\n",
    "\n",
    "def check_stability(index, construction_size, construction_edges, ftype):\n",
    "    violated = False\n",
    "    file = \"certificates/semiind\"+str(index)\n",
    "    print(\"\\n\\nchecking stability for \" + file)\n",
    "    G.reset()\n",
    "    G.printlevel(0)\n",
    "    if not file.endswith(\".pickle\"):\n",
    "        file += \".pickle\"\n",
    "    with open(file, \"rb\") as f:\n",
    "        certificate = pickle.load(f)\n",
    "    target_size = certificate[\"target size\"]\n",
    "    original_bound = to_sage(0, certificate[\"result\"])\n",
    "    \n",
    "    # Checking condition 2.a\n",
    "    ftype_untyped = ftype.subflag(ftype_points=[])\n",
    "    if ftype_untyped != G(1):\n",
    "        G.exclude(ftype_untyped)\n",
    "        target_2a = get_targ(gen4[index])\n",
    "        if target_2a==0: \n",
    "            bound = 0\n",
    "        else:\n",
    "            bound = G.optimize(target_2a, target_size, exact=True, denom=2**20, construction=[])\n",
    "        G.reset()\n",
    "    else:\n",
    "        bound = 0\n",
    "    if bound < original_bound:\n",
    "        print(\" - condition 2.a is satisfied\")\n",
    "    else:\n",
    "        print(\" - condition 2.a is not satisfied\")\n",
    "        violated = True\n",
    "\n",
    "    # Checking condition 3\n",
    "    construction = G.blowup_construction(target_size, construction_size, edges=construction_edges)\n",
    "    cvals = construction.values()\n",
    "    svals = to_sage(1, certificate[\"slack vector\"])\n",
    "    correct_slacks = True\n",
    "    for ii in range(len(svals)):\n",
    "        if svals[ii]==0 and cvals[ii]==0:\n",
    "            correct_slacks = False\n",
    "    if not correct_slacks:\n",
    "        print(\" - condition 3 is not satisfied. The following flags violate it:\")\n",
    "        for ii,ff in enumerate(G.generate(target_size)):\n",
    "            if svals[ii]==0 and cvals[ii]==0:\n",
    "                print(ff)\n",
    "        violated = True\n",
    "    else:\n",
    "        print(\" - condition 3 is satisfied\")\n",
    "\n",
    "    # Checking condition i\n",
    "    index = -1\n",
    "    for ii,xx in enumerate(certificate[\"typed flags\"]):\n",
    "        if xx[1] == ftype._pythonize():\n",
    "            index = ii\n",
    "            break\n",
    "    if index==-1:\n",
    "        print(\" - type not found\")\n",
    "        return\n",
    "    mat = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][index])[0]))\n",
    "    if mat.nullity()==1:\n",
    "        print(\" - condition i is satisfied\")\n",
    "        if not violated:\n",
    "            print(\"problem is stable\")\n",
    "        return\n",
    "    else:\n",
    "        print(\" - condition i is not satisfied, the matrix has nullity\", mat.nullity())\n",
    "\n",
    "    # Checking condition ii\n",
    "    B_edges = [xx for xx in construction_edges if xx[0]!=xx[1]]\n",
    "    B = G(construction_size, edges=B_edges)\n",
    "    G.exclude(B)\n",
    "    target_ii = get_targ(gen4[index])\n",
    "    \n",
    "    if target_ii==0: \n",
    "        bound = 0\n",
    "    else:\n",
    "        bound = G.optimize(target_ii, target_size, exact=True, denom=2**20, construction=[])\n",
    "    G.reset()\n",
    "    if bound < original_bound:\n",
    "        print(\" - condition ii is satisfied\")\n",
    "        if not violated:\n",
    "            print(\"problem is stable\")\n",
    "    else:\n",
    "        print(\" - condition ii is not satisfied\")\n",
    "\n",
    "def check_almost_regularity(index):\n",
    "    file = \"certificates/semiind\"+str(index)\n",
    "    print(\"\\n\\nchecking almost regularity for \" + file)\n",
    "    G.reset()\n",
    "    G.printlevel(0)\n",
    "    if not file.endswith(\".pickle\"):\n",
    "        file += \".pickle\"\n",
    "    with open(file, \"rb\") as f:\n",
    "        certificate = pickle.load(f)\n",
    "    target_size = certificate[\"target size\"]\n",
    "    edge_type = G(2, edges=[[0, 1]], ftype=[0, 1])\n",
    "    edge_regularity = G(3, edges=[[0, 1], [0, 2]], ftype=[0, 1]) - G(3, edges=[[0, 1], [1, 2]], ftype=[0, 1])\n",
    "    nonedge_type = G(2, edges=[], ftype=[0, 1])\n",
    "    nonedge_regularity = G(3, edges=[[0, 2]], ftype=[0, 1]) - G(3, edges=[[1, 2]], ftype=[0, 1])\n",
    "    \n",
    "    for ii,xx in enumerate(certificate[\"typed flags\"]):\n",
    "        fsz = xx[0]\n",
    "        ftp = xx[1]\n",
    "        if ftp == edge_type._pythonize():\n",
    "            X = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][ii])[0]))\n",
    "            reg_vec = (edge_regularity<<(fsz - 3)).values()\n",
    "            if reg_vec in X.image():\n",
    "                print(\" - almost degree regularity holds between edges\")\n",
    "            else:\n",
    "                print(\" - almost degree regularity fails between edges\")\n",
    "        elif ftp == nonedge_type._pythonize():\n",
    "            X = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][ii])[0]))\n",
    "            reg_vec = (nonedge_regularity<<(fsz - 3)).values()\n",
    "            if reg_vec in X.image():\n",
    "                print(\" - almost degree regularity holds between nonedges\")\n",
    "            else:\n",
    "                print(\" - almost degree regularity fails between nonedges\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "f4ed7211-2381-4f56-8741-924a3b1a3977",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "checking stability for certificates/semiind9\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/semiind10\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is not satisfied, the matrix has nullity 2\n",
      " - condition ii is satisfied\n",
      "problem is stable\n",
      "\n",
      "\n",
      "checking stability for certificates/semiind11\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is satisfied\n",
      " - condition i is satisfied\n",
      "problem is stable\n"
     ]
    }
   ],
   "source": [
    "# Stability checks based on Theorem 2.3\n",
    "G.reset()\n",
    "def kn_edges(n):\n",
    "    return list(itertools.combinations(range(n), 2))\n",
    "no4b_type = G(5, edges=[xx for xx in kn_edges(5) if xx!=(2, 3)], ftype=[0, 1, 2, 3, 4])\n",
    "no1_type = G(1, ftype=[0])\n",
    "ne_type = G(2, edges=[], ftype=[0, 1])\n",
    "\n",
    "check_stability(9, 5, kn_edges(5), no4b_type)\n",
    "check_stability(10, 2, [[0, 1]], no1_type)\n",
    "check_stability(11, 2, [[0, 1]], ne_type)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "4a99abe5-6892-4c50-b789-e450d6031736",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "checking almost regularity for certificates/semiind2\n",
      " - almost degree regularity holds between nonedges\n",
      " - almost degree regularity holds between edges\n",
      "\n",
      "\n",
      "checking almost regularity for certificates/semiind15\n",
      " - almost degree regularity holds between nonedges\n",
      " - almost degree regularity holds between edges\n"
     ]
    }
   ],
   "source": [
    "# Almost regularity checks based on Corollary 2.2\n",
    "check_almost_regularity(2)\n",
    "check_almost_regularity(15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "24c7f623-f93e-4e06-8166-505f2a52f8bd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "checking stability for certificates/semiind4\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is not satisfied. The following flags violate it:\n",
      "Flag on 4 points, ftype from () with edges=(01 02 03 12 13 23)\n",
      " - condition i is satisfied\n",
      "\n",
      "\n",
      "checking stability for certificates/semiind6\n",
      " - condition 2.a is satisfied\n",
      " - condition 3 is not satisfied. The following flags violate it:\n",
      "Flag on 6 points, ftype from () with edges=(01 02 04 05)\n",
      "Flag on 6 points, ftype from () with edges=(02 03 05 12 13 15)\n",
      " - condition i is not satisfied, the matrix has nullity 4\n",
      " - condition ii is satisfied\n"
     ]
    }
   ],
   "source": [
    "no2_type = G(2, ftype=[0, 1])\n",
    "check_stability(4, 3, kn_edges(3), no2_type)\n",
    "check_stability(6, 2, [[0, 1]], no2_type)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d83e6447-eb79-4834-86f9-5e2e7a7bca49",
   "metadata": {},
   "source": [
    "### Subsection 2.2 - Flip averseness and strictness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "6819e853-876c-4b9f-bcc2-6f2ef37f5206",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools\n",
    "\n",
    "def check_flip_averse(parts, edges, target):\n",
    "    n = len(parts) if isinstance(parts, list) else parts\n",
    "    weights = parts if isinstance(parts, list) else [1/n]*n\n",
    "    tsize = target.size()\n",
    "    RB = vector(weights).base_ring()\n",
    "    R.<eps> = RB[]\n",
    "    v_new1, v_new2 = n, n + 1\n",
    "    correct = True\n",
    "    for pp in itertools.combinations_with_replacement(range(n), 2):\n",
    "        f1, f2 = pp\n",
    "        new_weights = list(weights)\n",
    "        new_weights[f1] -= eps\n",
    "        new_weights[f2] -= eps\n",
    "        new_weights.extend([eps, eps])\n",
    "        original_edges_set = {tuple(sorted(edge)) for edge in edges}\n",
    "        def get_parent(v):\n",
    "            if v == v_new1:\n",
    "                return f1\n",
    "            if v == v_new2:\n",
    "                return f2\n",
    "            return v\n",
    "        added_edges = set()\n",
    "        for i in range(n + 2):\n",
    "            parent_i = get_parent(i)\n",
    "            parent_new1 = get_parent(v_new1)\n",
    "            if tuple(sorted([parent_i, parent_new1])) in original_edges_set:\n",
    "                added_edges.add(tuple(sorted([i, v_new1])))\n",
    "            parent_new2 = get_parent(v_new2)\n",
    "            if tuple(sorted([parent_i, parent_new2])) in original_edges_set:\n",
    "                added_edges.add(tuple(sorted([i, v_new2])))\n",
    "        edge_to_flip = tuple(sorted([v_new1, v_new2]))\n",
    "        if edge_to_flip in added_edges:\n",
    "            added_edges.remove(edge_to_flip)\n",
    "        else:\n",
    "            added_edges.add(edge_to_flip)\n",
    "        new_edges = edges + [list(edge) for edge in added_edges]\n",
    "        \n",
    "        expr = G.blowup_construction(tsize, new_weights, edges=new_edges).density(target)\n",
    "        diff0 = expr.differentiate(eps, 2).subs(eps=0)\n",
    "        if diff0>=0:\n",
    "            print(\"flip averse fails at pair {}, poly is {}\".format(pp, expr))\n",
    "            correct = False\n",
    "    if correct:\n",
    "        print(\"flip averse check successful\")\n",
    "        \n",
    "\n",
    "def check_strictness(parts, edges, target, optat):\n",
    "    n = len(parts) if isinstance(parts, list) else parts\n",
    "    weights = parts if isinstance(parts, list) else [1/n]*n\n",
    "    tsize = target.size()\n",
    "    target = target.afae()\n",
    "    RB = vector(weights + optat).base_ring()\n",
    "    R = PolynomialRing(RB, n+1, order=\"lex\", names = [\"x\" + str(ii) for ii in range(n)] + [\"z\"])\n",
    "    vars = R.gens()\n",
    "    Z = vars[-1]\n",
    "    new_weights = []\n",
    "    for ii in range(n):\n",
    "        new_weights += [weights[ii]*vars[ii], weights[ii]*(1-vars[ii])]\n",
    "    new_edges = []\n",
    "    for e0, e1 in edges:\n",
    "        d0, d1 = e0*2, e1*2\n",
    "        new_edges += [[d0, d1], [d0, d1+1], [d0+1, d1+1]]\n",
    "        if e0!=e1:\n",
    "            new_edges.append([d0+1, d1])\n",
    "    marked = [[2*ii] for ii in range(n)]\n",
    "    CG = combine(\"ColoredGraph\", G, Color0)\n",
    "    param_cons = CG.blowup_construction(tsize-1, new_weights, edges=new_edges, C0=marked)\n",
    "    expr = R(0)\n",
    "\n",
    "    def attach(cgflag):\n",
    "        nn = cgflag.size() + 1\n",
    "        neds = list(cgflag.blocks(\"edges\"))\n",
    "        neds += [[xx[0], nn-1] for xx in cgflag.blocks(\"C0\")]\n",
    "        return G(nn, edges=neds)\n",
    "\n",
    "    for vv, cfl in param_cons:\n",
    "        expr += target[attach(cfl)] * vv\n",
    "\n",
    "    optimum = expr.subs({vars[ii]:optat[ii] for ii in range(n)})\n",
    "    ders = [expr.derivative(xx) for xx in vars[:-1]]\n",
    "    zexpr = Z - expr\n",
    "    sat_expr = \"\".join(sorted([str(xx) if xx in [0, 1] else \"*\" for xx in optat]))\n",
    "    correct = True\n",
    "    for ppos in itertools.product([\"*\", \"0\", \"1\"], repeat=n):\n",
    "        subs = {vars[ii]: QQ(ppos[ii]) for ii in range(n) if ppos[ii]!=\"*\"}\n",
    "        ids = [ders[ii].subs(subs) for ii in range(n) if ppos[ii]==\"*\"] + [zexpr.subs(subs)]\n",
    "        I = R.ideal(ids)\n",
    "        Gb = I.groebner_basis()\n",
    "        if Gb[-1].subs({Z: optimum})==0:\n",
    "            osat_expr = \"\".join(sorted(ppos))\n",
    "            if osat_expr != sat_expr:\n",
    "                print(\"strictness fails at attachments {}\".format(str(ppos)))\n",
    "                correct = False\n",
    "    if correct:\n",
    "        print(\"strictness check successful\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "9d1e976a-f89e-468d-8314-f998d18fbfa3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "strictness check successful\n",
      "flip averse check successful\n"
     ]
    }
   ],
   "source": [
    "check_strictness(3, kn_edges(3), get_targ(gen4[4]), [1, 0, 0])\n",
    "check_flip_averse(3, kn_edges(3), get_targ(gen4[4]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "5b0bc1ff-21ef-4e2b-9228-9cdb11fd0ebd",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "strictness fails at attachments ('0', '0')\n",
      "flip averse check successful\n"
     ]
    }
   ],
   "source": [
    "check_strictness(2, [[0, 1]], get_targ(gen4[6]), [1, 0])\n",
    "check_flip_averse(2, [[0, 1]], get_targ(gen4[6]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "4fe7fc50-9ca6-48f5-a972-3623bd618d30",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "strictness check successful\n",
      "flip averse check successful\n"
     ]
    }
   ],
   "source": [
    "var(\"x\")\n",
    "RF = RealField(prec=100)\n",
    "alpha_real = RF(solve(x^2 - 13/7*x + 4/7==0, x)[0].rhs())\n",
    "R.<alpha> = NumberField(x^2 - 13/7*x + 4/7, embedding=alpha_real)\n",
    "targ = get_targ(gen4[5])\n",
    "check_strictness([alpha/4, alpha/4, alpha/4, alpha/4, 1-alpha], list(itertools.combinations(range(5), 2)), targ, [0, 1, 1, 1, 1])\n",
    "check_flip_averse([alpha/4, alpha/4, alpha/4, alpha/4, 1-alpha], list(itertools.combinations(range(5), 2)), targ)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c9aa5f8e-83c6-4527-a185-3c067fb8dd80",
   "metadata": {},
   "source": [
    "## Section 3 - Verify certificates\n",
    "\n",
    "If one only wants to verify that any of the exact certificates are indeed correct, it is enough\n",
    "to run this cell. For each step above, it loads the generated certificates and verifies that the matrices are indeed positive semidefinite\n",
    "and that the bound they prove is exactly as claimed. Note however that the majority of the time is spent at calculating the problem data, once that is complete all the cells run quickly and it is not much slower to re-calculate the certificates instead of verifying them."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "ef620c19-8c88-471f-84e0-2d2efa49bee3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Testing case 0 with Flag on 4 points, ftype from () with edges=(02), blue_edges=(13)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 6837.80it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 3084.05it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 386.37it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/4\n",
      "\n",
      "Testing case 1 with Flag on 4 points, ftype from () with edges=(01), blue_edges=(02 03)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 3159.55it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 2507.81it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 903.17it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 4/27\n",
      "\n",
      "Testing case 2 with Flag on 4 points, ftype from () with edges=(01), blue_edges=(02 13)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 5962.05it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 4264.67it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 1771.99it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 4/27\n",
      "\n",
      "Testing case 4 with Flag on 4 points, ftype from () with edges=(02 03 13), blue_edges=(01)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 6009.03it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 6150.01it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 1984.53it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 4/27\n",
      "\n",
      "Testing case 6 with Flag on 4 points, ftype from () with edges=(02), blue_edges=(01 03 13)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 497.63it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 932.94it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 28.79it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n",
      "\n",
      "Testing case 7 with Flag on 4 points, ftype from () with edges=(03), blue_edges=(02 12 13)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 5749.56it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 3675.99it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 1673.37it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 27/256\n",
      "\n",
      "Testing case 8 with Flag on 4 points, ftype from () with edges=(02 03 12 13), blue_edges=(01)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 9279.43it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 3577.23it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 1938.67it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 4/27\n",
      "\n",
      "Testing case 9 with Flag on 4 points, ftype from () with edges=(01 02 12 13), blue_edges=(03)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "39it [00:01, 22.52it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "39it [00:00, 127.91it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "39it [00:41,  1.07s/it]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 12/125\n",
      "\n",
      "Testing case 10 with Flag on 4 points, ftype from () with edges=(01 13), blue_edges=(02 03)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 4459.18it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 2840.13it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 398.64it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n",
      "\n",
      "Testing case 11 with Flag on 4 points, ftype from () with edges=(01 03), blue_edges=(02 13)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 5979.05it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 3723.31it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 1731.04it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n",
      "\n",
      "Testing case 12 with Flag on 4 points, ftype from () with edges=(02 03), blue_edges=(12 13)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 4955.46it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 3261.00it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 395.47it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n",
      "\n",
      "Testing case 13 with Flag on 4 points, ftype from () with edges=(02 13), blue_edges=(03 12)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 4351.84it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 3543.08it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 425.14it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n",
      "\n",
      "Testing case 14 with Flag on 4 points, ftype from () with edges=(01 12 13), blue_edges=(02 03)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 4432.79it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 3686.33it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 420.61it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n",
      "\n",
      "Testing case 15 with Flag on 4 points, ftype from () with edges=(01 03), blue_edges=(02 12 13)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 6004.73it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 3387.97it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2it [00:00, 1754.94it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/27\n",
      "\n",
      "Testing case 16 with Flag on 4 points, ftype from () with edges=(03 13), blue_edges=(01 02 12)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 4789.11it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 3453.24it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 408.32it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n",
      "\n",
      "Testing case 17 with Flag on 4 points, ftype from () with edges=(01 03 12), blue_edges=(02 13)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 4601.04it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 4206.92it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 416.39it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/8\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "G = GraphTheory\n",
    "G.printlevel(1)\n",
    "BG = Theory(\"BlueGraph\", \"blue_edges\")\n",
    "CG = combine(\"RedBlueGraph\", G, BG, symmetries=FullSymmetry)\n",
    "CG.exclude(CG(2, edges=[[0, 1]], blue_edges=[[0, 1]]))\n",
    "def check_blocks(flg, do, dont):\n",
    "    eds = flg.blocks(\"edges\")\n",
    "    for ee in do:\n",
    "        if ee not in eds:\n",
    "            return False\n",
    "    for ee in dont:\n",
    "        if ee in eds:\n",
    "            return False\n",
    "    return True\n",
    "def get_targ(ff):\n",
    "    vn = ff.size()\n",
    "    eddo = ff.blocks(\"edges\")\n",
    "    eddont = ff.blocks(\"blue_edges\")\n",
    "    pats = G.p(vn, edges=eddo, edges_m=eddont)\n",
    "    targ = 0\n",
    "    for xx in pats.compatible_flags():\n",
    "        coef = 0\n",
    "        for eperm in itertools.permutations(range(vn)):\n",
    "            xxpermed = xx.subflag(eperm)\n",
    "            if check_blocks(xxpermed, eddo, eddont):\n",
    "                coef += 1\n",
    "        targ += coef*xx\n",
    "    return targ*QQ(1/(factorial(vn)))\n",
    "def gen_nont(n):\n",
    "    ret = []\n",
    "    for ff in CG.generate(n):\n",
    "        eds = ff.blocks(\"edges\")\n",
    "        oeds = ff.blocks(\"blue_edges\")\n",
    "        if len(eds)!=0 and len(oeds)!=0:\n",
    "            if len(eds) + len(oeds) != binomial(n, 2):\n",
    "                if len(set(itertools.chain(*(list(eds) + list(oeds)))))==n:\n",
    "                    ret.append(ff)\n",
    "    return ret\n",
    "def flip_colors(fl):\n",
    "    return CG(fl.size(), edges=fl.blocks(\"blue_edges\"), blue_edges=fl.blocks(\"edges\"))\n",
    "gen4 = [(xx if ii not in [4, 8, 9, 10, 14, 17] else flip_colors(xx)) for ii,xx in enumerate(gen_nont(4))]\n",
    "for ii,xx in enumerate(gen4):\n",
    "    if ii in [3, 5]:\n",
    "        continue\n",
    "    print(f\"\\nTesting case {ii} with {gen4[ii]}\")\n",
    "    G.verify(\"certificates/semiind\"+str(ii))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b45d627a-8481-43fd-a04b-da9579210acf",
   "metadata": {},
   "source": [
    "## Section 4 - Inspect certificates interactively\n",
    "\n",
    "While largest semi-definite block has dimension 72, most of the obtained results use smaller calculations. This last part allows the interactive inspection of the certificate. An easy to read text file is also exported to the certificates folder, for each exact result.\n",
    "\n",
    "First, an easy to read data is exported. They are simple text files, showing the linear combination of typed configurations, whose (scaled) square provides the final proof in each case.\n",
    "\n",
    "These terms can be inspected afterwards, in an interactive way as well, by running the final cell."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "5d0a7e6a-b04f-4455-ad51-adf4ad73d8b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "from sage.algebras.combinatorial_theory import _unflatten_matrix\n",
    "G = GraphTheory\n",
    "G.printlevel(0)\n",
    "\n",
    "def hprint(hflag):\n",
    "    vnum = hflag.size()\n",
    "    eds = hflag.blocks(\"edges\")\n",
    "    seds = \"(\" + \" \".join([str(uu)+str(vv) for uu,vv in eds]) + \")\"\n",
    "    type = hflag.ftype_points()\n",
    "    return f\"({vnum} vertex graph with {seds} edges and {type} type)\"\n",
    "def vecprint(vec, tdata, hide=True):\n",
    "    flags = G.generate(tdata[0], tdata[1])\n",
    "    return \"\\n\".join([f\"{ww} \\t {hprint(flags[ii])}\" for ii,ww in enumerate(vec) if ww!=0 or (not hide)])\n",
    "\n",
    "interactive_data = {}\n",
    "\n",
    "for nind in range(18):\n",
    "    name = \"semiind\" + str(nind)\n",
    "    fp = False\n",
    "    try:\n",
    "        cert = pickle.load(open(f\"certificates/{name}.pickle\", \"rb\"))\n",
    "        try:\n",
    "            bound = QQ(cert[\"result\"])\n",
    "        except:\n",
    "            bound = cert[\"result\"]\n",
    "    except:\n",
    "        cert = pickle.load(open(f\"certificates/fp_{name}.pickle\", \"rb\"))\n",
    "        fp = True\n",
    "        bound = RR(cert[\"result\"])\n",
    "    tsize = cert[\"target size\"]\n",
    "    base_strs = G.generate(tsize)\n",
    "    base_hprint = \"\\n\".join(map(hprint, base_strs))\n",
    "    slacks_hprint = vecprint(vector(cert[\"slack vector\"]), [tsize, None], False)\n",
    "    slacks = cert[\"slack vector\"]\n",
    "    int_data = {\n",
    "        \"0 - the final bound\": bound,\n",
    "        \"1 - the vertices of the graphs used\": tsize, \n",
    "        \"2 - the list of maximum sized graphs used\": base_hprint, \n",
    "        \"3 - the list of slack values\": slacks_hprint\n",
    "    }\n",
    "    squares = {}\n",
    "    with open(f\"certificates/{name}.txt\", \"w\") as file:\n",
    "        file.write(f\"Text certificate for {name} proving the bound {bound}\\n{\"=\"*50}\\n\\n\")\n",
    "        file.write(f\"Base structures\\n{base_hprint}\\n{\"=\"*50}\\n\\n\")\n",
    "        file.write(f\"Slack values\\n{slacks_hprint}\\n{\"=\"*50}\\n\\n\")\n",
    "        file.write(f\"Semi-definite blocks\\n\")\n",
    "        for ii,tdata in enumerate(cert[\"typed flags\"].keys()):\n",
    "            tdata = [tdata[0], G(tdata[1][0], ftype=tdata[1][1], **dict(tdata[1][2]))]\n",
    "            mat = _unflatten_matrix(cert[\"X matrices\"][ii])[0]\n",
    "            P, L, D = mat.block_ldlt()\n",
    "            type_hprint = hprint(tdata[1])\n",
    "            type_interactive = {}\n",
    "            file.write(f\"\\n{\"-\"*50}\\n\\n\\nType {type_hprint} contributes the following\")\n",
    "            all_squares = \"\"\n",
    "            for jj,col in enumerate((P*L).columns()):\n",
    "                text = f\"\\n{D[jj,jj]} scaled square of \\n{vecprint(col, tdata)}\\n\\n\"\n",
    "                all_squares += text\n",
    "                type_interactive[f\"{jj} - the square with this index and it's scale\"] = text\n",
    "                if D[jj,jj]!=0:\n",
    "                    file.write(text)\n",
    "            type_interactive[f\"{P.nrows()} - all the squares and their scale\"] = all_squares\n",
    "            squares[f\"{ii} - squares coming from type {type_hprint}\"] = type_interactive\n",
    "    int_data[\"4 - the squares used in the proof\"] = squares\n",
    "    interactive_data[f\"{nind} - certificate for {name}\"] = int_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "5fdb7421-179b-414d-b955-3801094b1b9b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 - certificate for semiind0\n",
      "1 - certificate for semiind1\n",
      "2 - certificate for semiind2\n",
      "3 - certificate for semiind3\n",
      "4 - certificate for semiind4\n",
      "5 - certificate for semiind5\n",
      "6 - certificate for semiind6\n",
      "7 - certificate for semiind7\n",
      "8 - certificate for semiind8\n",
      "9 - certificate for semiind9\n",
      "10 - certificate for semiind10\n",
      "11 - certificate for semiind11\n",
      "12 - certificate for semiind12\n",
      "13 - certificate for semiind13\n",
      "14 - certificate for semiind14\n",
      "15 - certificate for semiind15\n",
      "16 - certificate for semiind16\n",
      "17 - certificate for semiind17\n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Inspect:  4\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "0 - the final bound\n",
      "1 - the vertices of the graphs used\n",
      "2 - the list of maximum sized graphs used\n",
      "3 - the list of slack values\n",
      "4 - the squares used in the proof\n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Inspect:  4\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "0 - squares coming from type (2 vertex graph with () edges and (0, 1) type)\n",
      "1 - squares coming from type (2 vertex graph with (01) edges and (0, 1) type)\n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Inspect:  0\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "0 - the square with this index and it's scale\n",
      "1 - the square with this index and it's scale\n",
      "2 - the square with this index and it's scale\n",
      "3 - the square with this index and it's scale\n",
      "4 - all the squares and their scale\n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Inspect:  4\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "4/27 scaled square of \n",
      "1 \t (3 vertex graph with () edges and (0, 1) type)\n",
      "-173799/1048576 \t (3 vertex graph with (01) edges and (0, 2) type)\n",
      "-173799/1048576 \t (3 vertex graph with (01) edges and (2, 0) type)\n",
      "-1/2 \t (3 vertex graph with (01 02) edges and (1, 2) type)\n",
      "\n",
      "\n",
      "80519713181/274877906944 scaled square of \n",
      "1 \t (3 vertex graph with (01) edges and (0, 2) type)\n",
      "-43858177635/80519713181 \t (3 vertex graph with (01) edges and (2, 0) type)\n",
      "\n",
      "\n",
      "271790293770271/1319234980757504 scaled square of \n",
      "1 \t (3 vertex graph with (01) edges and (2, 0) type)\n",
      "\n",
      "\n",
      "0 scaled square of \n",
      "1 \t (3 vertex graph with (01 02) edges and (1, 2) type)\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "def inspect(dd):\n",
    "    keys = list(dd.keys())\n",
    "    for kk in keys:\n",
    "        print(kk)\n",
    "    print(\"\\n\")\n",
    "    val = input(\"Inspect: \")\n",
    "    res = dd[keys[int(val)]]\n",
    "    print(\"\\n\")\n",
    "    if isinstance(res, dict):\n",
    "        inspect(res)\n",
    "    else:\n",
    "        print(res)\n",
    "\n",
    "inspect(interactive_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b22f8faf-1671-4b33-ac2d-350d6930601f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

